Threshold corrections in SMEFT

Threshold corrections provide a universal link between experimentally measured broken-phase parameters and $\overline{\hbox{MS}}$ renormalised symmetric-phase parameters used in SMEFT renormalisation-group (RG) analyses and matching to new-physics models. In this work we compute in analytic form the complete set of one-loop threshold corrections in dimension-six SMEFT, using two electroweak input schemes and including tadpole effects in the Fleischer-Jegerlehner (FJ) scheme. As a by-product of the analysis, we obtain the full one-loop running of the strong coupling in SMEFT, including electroweak corrections, and the associated decoupling constants when the top quark and heavy electroweak bosons are integrated out. Although generally moderate, the loop-level dimension-six corrections can be enhanced through tadpole effects and top-quark loops, and can shift symmetric phase parameters at the 5% level under reasonable assumptions. Our results constitute a process-independent ingredient which can be readily implemented in public RG-running and matching codes in SMEFT.

==> anc/Load.m <==
(* ::Package:: *)

(*** Import Numerical Evaluation Functions ***)
   
Inputs[tscale_] := Module[{scale=tscale, numbers, alfaSMHVal, alfasmu, alfasVal, ret},
   alfaSMZVal=0.1190;
   numbers = {mt -> 172.56, mh -> 125.2, mw -> 80.3692, mz -> 91.1880, 
   mb -> 0., (*alfa0 -> 0.00784928,*) Gf -> 1.166378 10^(-5), 
   Nc -> 3, vmu->1/Sqrt[Sqrt[2]1.166378 10^(-5)], 
   sw2->0.23166, aMZOS -> 1/128.917};
   alfasmu[\[Mu]_, MZval_]:=alfaSMZVal (1-  2 /(4 \[Pi]) alfaSMZVal(11 -10/3 ) Log[\[Mu]/MZval]);
   alfasVal= alfasmu[scale, (mz/.numbers)];
   
   ret = Flatten[{numbers,
   alfas -> alfasVal, mu2->scale^2, \[Mu] -> scale }];
   
   ret
   ]
paramsD6=Import[StringJoin[NotebookDirectory[],"/SMEFTD6.m"]]/.CW->CWw/.CH->CHw;


Replacements for the inputs
InputRepGen = {MT2 -> mt^2, MT -> mt, MH2 -> mh^2, MH -> mh, 
		MB2 -> mb^2, MB -> mb, Alfas -> alfas, tad->1};
		
InputRep[tscheme_, tpara_:Null] := Module[{scheme=tscheme, para=tpara, schemeSpec},
If[scheme=="vmu", 
schemeSpec ={MZ2->mz^2,MW2->mw^2,MW->mw,MZ->mz, VMU->vmu, VS->vmu, vev->vmu,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2],Alfa-> mw^2(1-(mw/mz)^2)/Pi/vmu^2,
Alfa2-> (mw^2(1-(mw/mz)^2)/Pi/vmu^2)^2} ];

If[scheme=="vhat", 
schemeSpec ={MW->mw,MZ->mz,MZ2->mz^2,MW2->mw^2,Alfa2->aMZOS^2,Alfa->aMZOS,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2] ,
VALPHA->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS],
vev->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS],
VS->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS]} ];

If[ValueQ[schemeSpec]== False, 
Print["Scheme not known."];
];

inputs = Join[schemeSpec, InputRepGen]
];
   

adjustTags={Class[x_]->1, QCD->1};


==> anc/SMEFTD6.m <==
{CG, CGtilde, CW, CWtilde, CH, CHbox, CHD, CHG, CHB, CHW, CHWB, CHGtilde, 
 CHBtilde, CHWtilde, CHWtildeB, CuH[1, 1], CuH[1, 2], CuH[1, 3], CuH[2, 1], 
 CuH[2, 2], CuH[2, 3], CuH[3, 1], CuH[3, 2], CuH[3, 3], CdH[1, 1], CdH[1, 2], 
 CdH[1, 3], CdH[2, 1], CdH[2, 2], CdH[2, 3], CdH[3, 1], CdH[3, 2], CdH[3, 3], 
 CeH[1, 1], CeH[1, 2], CeH[1, 3], CeH[2, 1], CeH[2, 2], CeH[2, 3], CeH[3, 1], 
 CeH[3, 2], CeH[3, 3], CeW[1, 1], CeW[1, 2], CeW[1, 3], CeW[2, 1], CeW[2, 2], 
 CeW[2, 3], CeW[3, 1], CeW[3, 2], CeW[3, 3], CeB[1, 1], CeB[1, 2], CeB[1, 3], 
 CeB[2, 1], CeB[2, 2], CeB[2, 3], CeB[3, 1], CeB[3, 2], CeB[3, 3], CuG[1, 1], 
 CuG[1, 2], CuG[1, 3], CuG[2, 1], CuG[2, 2], CuG[2, 3], CuG[3, 1], CuG[3, 2], 
 CuG[3, 3], CuW[1, 1], CuW[1, 2], CuW[1, 3], CuW[2, 1], CuW[2, 2], CuW[2, 3], 
 CuW[3, 1], CuW[3, 2], CuW[3, 3], CuB[1, 1], CuB[1, 2], CuB[1, 3], CuB[2, 1], 
 CuB[2, 2], CuB[2, 3], CuB[3, 1], CuB[3, 2], CuB[3, 3], CdG[1, 1], CdG[1, 2], 
 CdG[1, 3], CdG[2, 1], CdG[2, 2], CdG[2, 3], CdG[3, 1], CdG[3, 2], CdG[3, 3], 
 CdW[1, 1], CdW[1, 2], CdW[1, 3], CdW[2, 1], CdW[2, 2], CdW[2, 3], CdW[3, 1], 
 CdW[3, 2], CdW[3, 3], CdB[1, 1], CdB[1, 2], CdB[1, 3], CdB[2, 1], CdB[2, 2], 
 CdB[2, 3], CdB[3, 1], CdB[3, 2], CdB[3, 3], CHl1[1, 1], CHl1[1, 2], 
 CHl1[1, 3], CHl1[2, 2], CHl1[2, 3], CHl1[3, 3], CHl3[1, 1], CHl3[1, 2], 
 CHl3[1, 3], CHl3[2, 2], CHl3[2, 3], CHl3[3, 3], CHe[1, 1], CHe[1, 2], 
 CHe[1, 3], CHe[2, 2], CHe[2, 3], CHe[3, 3], CHq1[1, 1], CHq1[1, 2], 
 CHq1[1, 3], CHq1[2, 2], CHq1[2, 3], CHq1[3, 3], CHq3[1, 1], CHq3[1, 2], 
 CHq3[1, 3], CHq3[2, 2], CHq3[2, 3], CHq3[3, 3], CHu[1, 1], CHu[1, 2], 
 CHu[1, 3], CHu[2, 2], CHu[2, 3], CHu[3, 3], CHd[1, 1], CHd[1, 2], CHd[1, 3], 
 CHd[2, 2], CHd[2, 3], CHd[3, 3], CHud[1, 1], CHud[1, 2], CHud[1, 3], 
 CHud[2, 1], CHud[2, 2], CHud[2, 3], CHud[3, 1], CHud[3, 2], CHud[3, 3], 
 Cll[1, 1, 1, 1], Cll[1, 1, 1, 2], Cll[1, 1, 1, 3], Cll[1, 1, 2, 2], 
 Cll[1, 1, 2, 3], Cll[1, 1, 3, 3], Cll[1, 2, 1, 2], Cll[1, 2, 1, 3], 
 Cll[1, 2, 2, 1], Cll[1, 2, 2, 2], Cll[1, 2, 2, 3], Cll[1, 2, 3, 1], 
 Cll[1, 2, 3, 2], Cll[1, 2, 3, 3], Cll[1, 3, 1, 3], Cll[1, 3, 2, 2], 
 Cll[1, 3, 2, 3], Cll[1, 3, 3, 1], Cll[1, 3, 3, 2], Cll[1, 3, 3, 3], 
 Cll[2, 2, 2, 2], Cll[2, 2, 2, 3], Cll[2, 2, 3, 3], Cll[2, 3, 2, 3], 
 Cll[2, 3, 3, 2], Cll[2, 3, 3, 3], Cll[3, 3, 3, 3], Cqq1[1, 1, 1, 1], 
 Cqq1[1, 1, 1, 2], Cqq1[1, 1, 1, 3], Cqq1[1, 1, 2, 2], Cqq1[1, 1, 2, 3], 
 Cqq1[1, 1, 3, 3], Cqq1[1, 2, 1, 2], Cqq1[1, 2, 1, 3], Cqq1[1, 2, 2, 1], 
 Cqq1[1, 2, 2, 2], Cqq1[1, 2, 2, 3], Cqq1[1, 2, 3, 1], Cqq1[1, 2, 3, 2], 
 Cqq1[1, 2, 3, 3], Cqq1[1, 3, 1, 3], Cqq1[1, 3, 2, 2], Cqq1[1, 3, 2, 3], 
 Cqq1[1, 3, 3, 1], Cqq1[1, 3, 3, 2], Cqq1[1, 3, 3, 3], Cqq1[2, 2, 2, 2], 
 Cqq1[2, 2, 2, 3], Cqq1[2, 2, 3, 3], Cqq1[2, 3, 2, 3], Cqq1[2, 3, 3, 2], 
 Cqq1[2, 3, 3, 3], Cqq1[3, 3, 3, 3], Cqq3[1, 1, 1, 1], Cqq3[1, 1, 1, 2], 
 Cqq3[1, 1, 1, 3], Cqq3[1, 1, 2, 2], Cqq3[1, 1, 2, 3], Cqq3[1, 1, 3, 3], 
 Cqq3[1, 2, 1, 2], Cqq3[1, 2, 1, 3], Cqq3[1, 2, 2, 1], Cqq3[1, 2, 2, 2], 
 Cqq3[1, 2, 2, 3], Cqq3[1, 2, 3, 1], Cqq3[1, 2, 3, 2], Cqq3[1, 2, 3, 3], 
 Cqq3[1, 3, 1, 3], Cqq3[1, 3, 2, 2], Cqq3[1, 3, 2, 3], Cqq3[1, 3, 3, 1], 
 Cqq3[1, 3, 3, 2], Cqq3[1, 3, 3, 3], Cqq3[2, 2, 2, 2], Cqq3[2, 2, 2, 3], 
 Cqq3[2, 2, 3, 3], Cqq3[2, 3, 2, 3], Cqq3[2, 3, 3, 2], Cqq3[2, 3, 3, 3], 
 Cqq3[3, 3, 3, 3], Clq1[1, 1, 1, 1], Clq1[1, 1, 1, 2], Clq1[1, 1, 1, 3], 
 Clq1[1, 1, 2, 2], Clq1[1, 1, 2, 3], Clq1[1, 1, 3, 3], Clq1[1, 2, 1, 1], 
 Clq1[1, 2, 1, 2], Clq1[1, 2, 1, 3], Clq1[1, 2, 2, 1], Clq1[1, 2, 2, 2], 
 Clq1[1, 2, 2, 3], Clq1[1, 2, 3, 1], Clq1[1, 2, 3, 2], Clq1[1, 2, 3, 3], 
 Clq1[1, 3, 1, 1], Clq1[1, 3, 1, 2], Clq1[1, 3, 1, 3], Clq1[1, 3, 2, 1], 
 Clq1[1, 3, 2, 2], Clq1[1, 3, 2, 3], Clq1[1, 3, 3, 1], Clq1[1, 3, 3, 2], 
 Clq1[1, 3, 3, 3], Clq1[2, 2, 1, 1], Clq1[2, 2, 1, 2], Clq1[2, 2, 1, 3], 
 Clq1[2, 2, 2, 2], Clq1[2, 2, 2, 3], Clq1[2, 2, 3, 3], Clq1[2, 3, 1, 1], 
 Clq1[2, 3, 1, 2], Clq1[2, 3, 1, 3], Clq1[2, 3, 2, 1], Clq1[2, 3, 2, 2], 
 Clq1[2, 3, 2, 3], Clq1[2, 3, 3, 1], Clq1[2, 3, 3, 2], Clq1[2, 3, 3, 3], 
 Clq1[3, 3, 1, 1], Clq1[3, 3, 1, 2], Clq1[3, 3, 1, 3], Clq1[3, 3, 2, 2], 
 Clq1[3, 3, 2, 3], Clq1[3, 3, 3, 3], Clq3[1, 1, 1, 1], Clq3[1, 1, 1, 2], 
 Clq3[1, 1, 1, 3], Clq3[1, 1, 2, 2], Clq3[1, 1, 2, 3], Clq3[1, 1, 3, 3], 
 Clq3[1, 2, 1, 1], Clq3[1, 2, 1, 2], Clq3[1, 2, 1, 3], Clq3[1, 2, 2, 1], 
 Clq3[1, 2, 2, 2], Clq3[1, 2, 2, 3], Clq3[1, 2, 3, 1], Clq3[1, 2, 3, 2], 
 Clq3[1, 2, 3, 3], Clq3[1, 3, 1, 1], Clq3[1, 3, 1, 2], Clq3[1, 3, 1, 3], 
 Clq3[1, 3, 2, 1], Clq3[1, 3, 2, 2], Clq3[1, 3, 2, 3], Clq3[1, 3, 3, 1], 
 Clq3[1, 3, 3, 2], Clq3[1, 3, 3, 3], Clq3[2, 2, 1, 1], Clq3[2, 2, 1, 2], 
 Clq3[2, 2, 1, 3], Clq3[2, 2, 2, 2], Clq3[2, 2, 2, 3], Clq3[2, 2, 3, 3], 
 Clq3[2, 3, 1, 1], Clq3[2, 3, 1, 2], Clq3[2, 3, 1, 3], Clq3[2, 3, 2, 1], 
 Clq3[2, 3, 2, 2], Clq3[2, 3, 2, 3], Clq3[2, 3, 3, 1], Clq3[2, 3, 3, 2], 
 Clq3[2, 3, 3, 3], Clq3[3, 3, 1, 1], Clq3[3, 3, 1, 2], Clq3[3, 3, 1, 3], 
 Clq3[3, 3, 2, 2], Clq3[3, 3, 2, 3], Clq3[3, 3, 3, 3], Cee[1, 1, 1, 1], 
 Cee[1, 1, 1, 2], Cee[1, 1, 1, 3], Cee[1, 1, 2, 2], Cee[1, 1, 2, 3], 
 Cee[1, 1, 3, 3], Cee[1, 2, 1, 2], Cee[1, 2, 1, 3], Cee[1, 2, 2, 2], 
 Cee[1, 2, 2, 3], Cee[1, 2, 3, 2], Cee[1, 2, 3, 3], Cee[1, 3, 1, 3], 
 Cee[1, 3, 2, 3], Cee[1, 3, 3, 3], Cee[2, 2, 2, 2], Cee[2, 2, 2, 3], 
 Cee[2, 2, 3, 3], Cee[2, 3, 2, 3], Cee[2, 3, 3, 3], Cee[3, 3, 3, 3], 
 Cuu[1, 1, 1, 1], Cuu[1, 1, 1, 2], Cuu[1, 1, 1, 3], Cuu[1, 1, 2, 2], 
 Cuu[1, 1, 2, 3], Cuu[1, 1, 3, 3], Cuu[1, 2, 1, 2], Cuu[1, 2, 1, 3], 
 Cuu[1, 2, 2, 1], Cuu[1, 2, 2, 2], Cuu[1, 2, 2, 3], Cuu[1, 2, 3, 1], 
 Cuu[1, 2, 3, 2], Cuu[1, 2, 3, 3], Cuu[1, 3, 1, 3], Cuu[1, 3, 2, 2], 
 Cuu[1, 3, 2, 3], Cuu[1, 3, 3, 1], Cuu[1, 3, 3, 2], Cuu[1, 3, 3, 3], 
 Cuu[2, 2, 2, 2], Cuu[2, 2, 2, 3], Cuu[2, 2, 3, 3], Cuu[2, 3, 2, 3], 
 Cuu[2, 3, 3, 2], Cuu[2, 3, 3, 3], Cuu[3, 3, 3, 3], Cdd[1, 1, 1, 1], 
 Cdd[1, 1, 1, 2], Cdd[1, 1, 1, 3], Cdd[1, 1, 2, 2], Cdd[1, 1, 2, 3], 
 Cdd[1, 1, 3, 3], Cdd[1, 2, 1, 2], Cdd[1, 2, 1, 3], Cdd[1, 2, 2, 1], 
 Cdd[1, 2, 2, 2], Cdd[1, 2, 2, 3], Cdd[1, 2, 3, 1], Cdd[1, 2, 3, 2], 
 Cdd[1, 2, 3, 3], Cdd[1, 3, 1, 3], Cdd[1, 3, 2, 2], Cdd[1, 3, 2, 3], 
 Cdd[1, 3, 3, 1], Cdd[1, 3, 3, 2], Cdd[1, 3, 3, 3], Cdd[2, 2, 2, 2], 
 Cdd[2, 2, 2, 3], Cdd[2, 2, 3, 3], Cdd[2, 3, 2, 3], Cdd[2, 3, 3, 2], 
 Cdd[2, 3, 3, 3], Cdd[3, 3, 3, 3], Ceu[1, 1, 1, 1], Ceu[1, 1, 1, 2], 
 Ceu[1, 1, 1, 3], Ceu[1, 1, 2, 2], Ceu[1, 1, 2, 3], Ceu[1, 1, 3, 3], 
 Ceu[1, 2, 1, 1], Ceu[1, 2, 1, 2], Ceu[1, 2, 1, 3], Ceu[1, 2, 2, 1], 
 Ceu[1, 2, 2, 2], Ceu[1, 2, 2, 3], Ceu[1, 2, 3, 1], Ceu[1, 2, 3, 2], 
 Ceu[1, 2, 3, 3], Ceu[1, 3, 1, 1], Ceu[1, 3, 1, 2], Ceu[1, 3, 1, 3], 
 Ceu[1, 3, 2, 1], Ceu[1, 3, 2, 2], Ceu[1, 3, 2, 3], Ceu[1, 3, 3, 1], 
 Ceu[1, 3, 3, 2], Ceu[1, 3, 3, 3], Ceu[2, 2, 1, 1], Ceu[2, 2, 1, 2], 
 Ceu[2, 2, 1, 3], Ceu[2, 2, 2, 2], Ceu[2, 2, 2, 3], Ceu[2, 2, 3, 3], 
 Ceu[2, 3, 1, 1], Ceu[2, 3, 1, 2], Ceu[2, 3, 1, 3], Ceu[2, 3, 2, 1], 
 Ceu[2, 3, 2, 2], Ceu[2, 3, 2, 3], Ceu[2, 3, 3, 1], Ceu[2, 3, 3, 2], 
 Ceu[2, 3, 3, 3], Ceu[3, 3, 1, 1], Ceu[3, 3, 1, 2], Ceu[3, 3, 1, 3], 
 Ceu[3, 3, 2, 2], Ceu[3, 3, 2, 3], Ceu[3, 3, 3, 3], Ced[1, 1, 1, 1], 
 Ced[1, 1, 1, 2], Ced[1, 1, 1, 3], Ced[1, 1, 2, 2], Ced[1, 1, 2, 3], 
 Ced[1, 1, 3, 3], Ced[1, 2, 1, 1], Ced[1, 2, 1, 2], Ced[1, 2, 1, 3], 
 Ced[1, 2, 2, 1], Ced[1, 2, 2, 2], Ced[1, 2, 2, 3], Ced[1, 2, 3, 1], 
 Ced[1, 2, 3, 2], Ced[1, 2, 3, 3], Ced[1, 3, 1, 1], Ced[1, 3, 1, 2], 
 Ced[1, 3, 1, 3], Ced[1, 3, 2, 1], Ced[1, 3, 2, 2], Ced[1, 3, 2, 3], 
 Ced[1, 3, 3, 1], Ced[1, 3, 3, 2], Ced[1, 3, 3, 3], Ced[2, 2, 1, 1], 
 Ced[2, 2, 1, 2], Ced[2, 2, 1, 3], Ced[2, 2, 2, 2], Ced[2, 2, 2, 3], 
 Ced[2, 2, 3, 3], Ced[2, 3, 1, 1], Ced[2, 3, 1, 2], Ced[2, 3, 1, 3], 
 Ced[2, 3, 2, 1], Ced[2, 3, 2, 2], Ced[2, 3, 2, 3], Ced[2, 3, 3, 1], 
 Ced[2, 3, 3, 2], Ced[2, 3, 3, 3], Ced[3, 3, 1, 1], Ced[3, 3, 1, 2], 
 Ced[3, 3, 1, 3], Ced[3, 3, 2, 2], Ced[3, 3, 2, 3], Ced[3, 3, 3, 3], 
 Cud1[1, 1, 1, 1], Cud1[1, 1, 1, 2], Cud1[1, 1, 1, 3], Cud1[1, 1, 2, 2], 
 Cud1[1, 1, 2, 3], Cud1[1, 1, 3, 3], Cud1[1, 2, 1, 1], Cud1[1, 2, 1, 2], 
 Cud1[1, 2, 1, 3], Cud1[1, 2, 2, 1], Cud1[1, 2, 2, 2], Cud1[1, 2, 2, 3], 
 Cud1[1, 2, 3, 1], Cud1[1, 2, 3, 2], Cud1[1, 2, 3, 3], Cud1[1, 3, 1, 1], 
 Cud1[1, 3, 1, 2], Cud1[1, 3, 1, 3], Cud1[1, 3, 2, 1], Cud1[1, 3, 2, 2], 
 Cud1[1, 3, 2, 3], Cud1[1, 3, 3, 1], Cud1[1, 3, 3, 2], Cud1[1, 3, 3, 3], 
 Cud1[2, 2, 1, 1], Cud1[2, 2, 1, 2], Cud1[2, 2, 1, 3], Cud1[2, 2, 2, 2], 
 Cud1[2, 2, 2, 3], Cud1[2, 2, 3, 3], Cud1[2, 3, 1, 1], Cud1[2, 3, 1, 2], 
 Cud1[2, 3, 1, 3], Cud1[2, 3, 2, 1], Cud1[2, 3, 2, 2], Cud1[2, 3, 2, 3], 
 Cud1[2, 3, 3, 1], Cud1[2, 3, 3, 2], Cud1[2, 3, 3, 3], Cud1[3, 3, 1, 1], 
 Cud1[3, 3, 1, 2], Cud1[3, 3, 1, 3], Cud1[3, 3, 2, 2], Cud1[3, 3, 2, 3], 
 Cud1[3, 3, 3, 3], Cud8[1, 1, 1, 1], Cud8[1, 1, 1, 2], Cud8[1, 1, 1, 3], 
 Cud8[1, 1, 2, 2], Cud8[1, 1, 2, 3], Cud8[1, 1, 3, 3], Cud8[1, 2, 1, 1], 
 Cud8[1, 2, 1, 2], Cud8[1, 2, 1, 3], Cud8[1, 2, 2, 1], Cud8[1, 2, 2, 2], 
 Cud8[1, 2, 2, 3], Cud8[1, 2, 3, 1], Cud8[1, 2, 3, 2], Cud8[1, 2, 3, 3], 
 Cud8[1, 3, 1, 1], Cud8[1, 3, 1, 2], Cud8[1, 3, 1, 3], Cud8[1, 3, 2, 1], 
 Cud8[1, 3, 2, 2], Cud8[1, 3, 2, 3], Cud8[1, 3, 3, 1], Cud8[1, 3, 3, 2], 
 Cud8[1, 3, 3, 3], Cud8[2, 2, 1, 1], Cud8[2, 2, 1, 2], Cud8[2, 2, 1, 3], 
 Cud8[2, 2, 2, 2], Cud8[2, 2, 2, 3], Cud8[2, 2, 3, 3], Cud8[2, 3, 1, 1], 
 Cud8[2, 3, 1, 2], Cud8[2, 3, 1, 3], Cud8[2, 3, 2, 1], Cud8[2, 3, 2, 2], 
 Cud8[2, 3, 2, 3], Cud8[2, 3, 3, 1], Cud8[2, 3, 3, 2], Cud8[2, 3, 3, 3], 
 Cud8[3, 3, 1, 1], Cud8[3, 3, 1, 2], Cud8[3, 3, 1, 3], Cud8[3, 3, 2, 2], 
 Cud8[3, 3, 2, 3], Cud8[3, 3, 3, 3], Cle[1, 1, 1, 1], Cle[1, 1, 1, 2], 
 Cle[1, 1, 1, 3], Cle[1, 1, 2, 2], Cle[1, 1, 2, 3], Cle[1, 1, 3, 3], 
 Cle[1, 2, 1, 1], Cle[1, 2, 1, 2], Cle[1, 2, 1, 3], Cle[1, 2, 2, 1], 
 Cle[1, 2, 2, 2], Cle[1, 2, 2, 3], Cle[1, 2, 3, 1], Cle[1, 2, 3, 2], 
 Cle[1, 2, 3, 3], Cle[1, 3, 1, 1], Cle[1, 3, 1, 2], Cle[1, 3, 1, 3], 
 Cle[1, 3, 2, 1], Cle[1, 3, 2, 2], Cle[1, 3, 2, 3], Cle[1, 3, 3, 1], 
 Cle[1, 3, 3, 2], Cle[1, 3, 3, 3], Cle[2, 2, 1, 1], Cle[2, 2, 1, 2], 
 Cle[2, 2, 1, 3], Cle[2, 2, 2, 2], Cle[2, 2, 2, 3], Cle[2, 2, 3, 3], 
 Cle[2, 3, 1, 1], Cle[2, 3, 1, 2], Cle[2, 3, 1, 3], Cle[2, 3, 2, 1], 
 Cle[2, 3, 2, 2], Cle[2, 3, 2, 3], Cle[2, 3, 3, 1], Cle[2, 3, 3, 2], 
 Cle[2, 3, 3, 3], Cle[3, 3, 1, 1], Cle[3, 3, 1, 2], Cle[3, 3, 1, 3], 
 Cle[3, 3, 2, 2], Cle[3, 3, 2, 3], Cle[3, 3, 3, 3], Clu[1, 1, 1, 1], 
 Clu[1, 1, 1, 2], Clu[1, 1, 1, 3], Clu[1, 1, 2, 2], Clu[1, 1, 2, 3], 
 Clu[1, 1, 3, 3], Clu[1, 2, 1, 1], Clu[1, 2, 1, 2], Clu[1, 2, 1, 3], 
 Clu[1, 2, 2, 1], Clu[1, 2, 2, 2], Clu[1, 2, 2, 3], Clu[1, 2, 3, 1], 
 Clu[1, 2, 3, 2], Clu[1, 2, 3, 3], Clu[1, 3, 1, 1], Clu[1, 3, 1, 2], 
 Clu[1, 3, 1, 3], Clu[1, 3, 2, 1], Clu[1, 3, 2, 2], Clu[1, 3, 2, 3], 
 Clu[1, 3, 3, 1], Clu[1, 3, 3, 2], Clu[1, 3, 3, 3], Clu[2, 2, 1, 1], 
 Clu[2, 2, 1, 2], Clu[2, 2, 1, 3], Clu[2, 2, 2, 2], Clu[2, 2, 2, 3], 
 Clu[2, 2, 3, 3], Clu[2, 3, 1, 1], Clu[2, 3, 1, 2], Clu[2, 3, 1, 3], 
 Clu[2, 3, 2, 1], Clu[2, 3, 2, 2], Clu[2, 3, 2, 3], Clu[2, 3, 3, 1], 
 Clu[2, 3, 3, 2], Clu[2, 3, 3, 3], Clu[3, 3, 1, 1], Clu[3, 3, 1, 2], 
 Clu[3, 3, 1, 3], Clu[3, 3, 2, 2], Clu[3, 3, 2, 3], Clu[3, 3, 3, 3], 
 Cld[1, 1, 1, 1], Cld[1, 1, 1, 2], Cld[1, 1, 1, 3], Cld[1, 1, 2, 2], 
 Cld[1, 1, 2, 3], Cld[1, 1, 3, 3], Cld[1, 2, 1, 1], Cld[1, 2, 1, 2], 
 Cld[1, 2, 1, 3], Cld[1, 2, 2, 1], Cld[1, 2, 2, 2], Cld[1, 2, 2, 3], 
 Cld[1, 2, 3, 1], Cld[1, 2, 3, 2], Cld[1, 2, 3, 3], Cld[1, 3, 1, 1], 
 Cld[1, 3, 1, 2], Cld[1, 3, 1, 3], Cld[1, 3, 2, 1], Cld[1, 3, 2, 2], 
 Cld[1, 3, 2, 3], Cld[1, 3, 3, 1], Cld[1, 3, 3, 2], Cld[1, 3, 3, 3], 
 Cld[2, 2, 1, 1], Cld[2, 2, 1, 2], Cld[2, 2, 1, 3], Cld[2, 2, 2, 2], 
 Cld[2, 2, 2, 3], Cld[2, 2, 3, 3], Cld[2, 3, 1, 1], Cld[2, 3, 1, 2], 
 Cld[2, 3, 1, 3], Cld[2, 3, 2, 1], Cld[2, 3, 2, 2], Cld[2, 3, 2, 3], 
 Cld[2, 3, 3, 1], Cld[2, 3, 3, 2], Cld[2, 3, 3, 3], Cld[3, 3, 1, 1], 
 Cld[3, 3, 1, 2], Cld[3, 3, 1, 3], Cld[3, 3, 2, 2], Cld[3, 3, 2, 3], 
 Cld[3, 3, 3, 3], Cqe[1, 1, 1, 1], Cqe[1, 1, 1, 2], Cqe[1, 1, 1, 3], 
 Cqe[1, 1, 2, 2], Cqe[1, 1, 2, 3], Cqe[1, 1, 3, 3], Cqe[1, 2, 1, 1], 
 Cqe[1, 2, 1, 2], Cqe[1, 2, 1, 3], Cqe[1, 2, 2, 1], Cqe[1, 2, 2, 2], 
 Cqe[1, 2, 2, 3], Cqe[1, 2, 3, 1], Cqe[1, 2, 3, 2], Cqe[1, 2, 3, 3], 
 Cqe[1, 3, 1, 1], Cqe[1, 3, 1, 2], Cqe[1, 3, 1, 3], Cqe[1, 3, 2, 1], 
 Cqe[1, 3, 2, 2], Cqe[1, 3, 2, 3], Cqe[1, 3, 3, 1], Cqe[1, 3, 3, 2], 
 Cqe[1, 3, 3, 3], Cqe[2, 2, 1, 1], Cqe[2, 2, 1, 2], Cqe[2, 2, 1, 3], 
 Cqe[2, 2, 2, 2], Cqe[2, 2, 2, 3], Cqe[2, 2, 3, 3], Cqe[2, 3, 1, 1], 
 Cqe[2, 3, 1, 2], Cqe[2, 3, 1, 3], Cqe[2, 3, 2, 1], Cqe[2, 3, 2, 2], 
 Cqe[2, 3, 2, 3], Cqe[2, 3, 3, 1], Cqe[2, 3, 3, 2], Cqe[2, 3, 3, 3], 
 Cqe[3, 3, 1, 1], Cqe[3, 3, 1, 2], Cqe[3, 3, 1, 3], Cqe[3, 3, 2, 2], 
 Cqe[3, 3, 2, 3], Cqe[3, 3, 3, 3], Cqu1[1, 1, 1, 1], Cqu1[1, 1, 1, 2], 
 Cqu1[1, 1, 1, 3], Cqu1[1, 1, 2, 2], Cqu1[1, 1, 2, 3], Cqu1[1, 1, 3, 3], 
 Cqu1[1, 2, 1, 1], Cqu1[1, 2, 1, 2], Cqu1[1, 2, 1, 3], Cqu1[1, 2, 2, 1], 
 Cqu1[1, 2, 2, 2], Cqu1[1, 2, 2, 3], Cqu1[1, 2, 3, 1], Cqu1[1, 2, 3, 2], 
 Cqu1[1, 2, 3, 3], Cqu1[1, 3, 1, 1], Cqu1[1, 3, 1, 2], Cqu1[1, 3, 1, 3], 
 Cqu1[1, 3, 2, 1], Cqu1[1, 3, 2, 2], Cqu1[1, 3, 2, 3], Cqu1[1, 3, 3, 1], 
 Cqu1[1, 3, 3, 2], Cqu1[1, 3, 3, 3], Cqu1[2, 2, 1, 1], Cqu1[2, 2, 1, 2], 
 Cqu1[2, 2, 1, 3], Cqu1[2, 2, 2, 2], Cqu1[2, 2, 2, 3], Cqu1[2, 2, 3, 3], 
 Cqu1[2, 3, 1, 1], Cqu1[2, 3, 1, 2], Cqu1[2, 3, 1, 3], Cqu1[2, 3, 2, 1], 
 Cqu1[2, 3, 2, 2], Cqu1[2, 3, 2, 3], Cqu1[2, 3, 3, 1], Cqu1[2, 3, 3, 2], 
 Cqu1[2, 3, 3, 3], Cqu1[3, 3, 1, 1], Cqu1[3, 3, 1, 2], Cqu1[3, 3, 1, 3], 
 Cqu1[3, 3, 2, 2], Cqu1[3, 3, 2, 3], Cqu1[3, 3, 3, 3], Cqu8[1, 1, 1, 1], 
 Cqu8[1, 1, 1, 2], Cqu8[1, 1, 1, 3], Cqu8[1, 1, 2, 2], Cqu8[1, 1, 2, 3], 
 Cqu8[1, 1, 3, 3], Cqu8[1, 2, 1, 1], Cqu8[1, 2, 1, 2], Cqu8[1, 2, 1, 3], 
 Cqu8[1, 2, 2, 1], Cqu8[1, 2, 2, 2], Cqu8[1, 2, 2, 3], Cqu8[1, 2, 3, 1], 
 Cqu8[1, 2, 3, 2], Cqu8[1, 2, 3, 3], Cqu8[1, 3, 1, 1], Cqu8[1, 3, 1, 2], 
 Cqu8[1, 3, 1, 3], Cqu8[1, 3, 2, 1], Cqu8[1, 3, 2, 2], Cqu8[1, 3, 2, 3], 
 Cqu8[1, 3, 3, 1], Cqu8[1, 3, 3, 2], Cqu8[1, 3, 3, 3], Cqu8[2, 2, 1, 1], 
 Cqu8[2, 2, 1, 2], Cqu8[2, 2, 1, 3], Cqu8[2, 2, 2, 2], Cqu8[2, 2, 2, 3], 
 Cqu8[2, 2, 3, 3], Cqu8[2, 3, 1, 1], Cqu8[2, 3, 1, 2], Cqu8[2, 3, 1, 3], 
 Cqu8[2, 3, 2, 1], Cqu8[2, 3, 2, 2], Cqu8[2, 3, 2, 3], Cqu8[2, 3, 3, 1], 
 Cqu8[2, 3, 3, 2], Cqu8[2, 3, 3, 3], Cqu8[3, 3, 1, 1], Cqu8[3, 3, 1, 2], 
 Cqu8[3, 3, 1, 3], Cqu8[3, 3, 2, 2], Cqu8[3, 3, 2, 3], Cqu8[3, 3, 3, 3], 
 Cqd1[1, 1, 1, 1], Cqd1[1, 1, 1, 2], Cqd1[1, 1, 1, 3], Cqd1[1, 1, 2, 2], 
 Cqd1[1, 1, 2, 3], Cqd1[1, 1, 3, 3], Cqd1[1, 2, 1, 1], Cqd1[1, 2, 1, 2], 
 Cqd1[1, 2, 1, 3], Cqd1[1, 2, 2, 1], Cqd1[1, 2, 2, 2], Cqd1[1, 2, 2, 3], 
 Cqd1[1, 2, 3, 1], Cqd1[1, 2, 3, 2], Cqd1[1, 2, 3, 3], Cqd1[1, 3, 1, 1], 
 Cqd1[1, 3, 1, 2], Cqd1[1, 3, 1, 3], Cqd1[1, 3, 2, 1], Cqd1[1, 3, 2, 2], 
 Cqd1[1, 3, 2, 3], Cqd1[1, 3, 3, 1], Cqd1[1, 3, 3, 2], Cqd1[1, 3, 3, 3], 
 Cqd1[2, 2, 1, 1], Cqd1[2, 2, 1, 2], Cqd1[2, 2, 1, 3], Cqd1[2, 2, 2, 2], 
 Cqd1[2, 2, 2, 3], Cqd1[2, 2, 3, 3], Cqd1[2, 3, 1, 1], Cqd1[2, 3, 1, 2], 
 Cqd1[2, 3, 1, 3], Cqd1[2, 3, 2, 1], Cqd1[2, 3, 2, 2], Cqd1[2, 3, 2, 3], 
 Cqd1[2, 3, 3, 1], Cqd1[2, 3, 3, 2], Cqd1[2, 3, 3, 3], Cqd1[3, 3, 1, 1], 
 Cqd1[3, 3, 1, 2], Cqd1[3, 3, 1, 3], Cqd1[3, 3, 2, 2], Cqd1[3, 3, 2, 3], 
 Cqd1[3, 3, 3, 3], Cqd8[1, 1, 1, 1], Cqd8[1, 1, 1, 2], Cqd8[1, 1, 1, 3], 
 Cqd8[1, 1, 2, 2], Cqd8[1, 1, 2, 3], Cqd8[1, 1, 3, 3], Cqd8[1, 2, 1, 1], 
 Cqd8[1, 2, 1, 2], Cqd8[1, 2, 1, 3], Cqd8[1, 2, 2, 1], Cqd8[1, 2, 2, 2], 
 Cqd8[1, 2, 2, 3], Cqd8[1, 2, 3, 1], Cqd8[1, 2, 3, 2], Cqd8[1, 2, 3, 3], 
 Cqd8[1, 3, 1, 1], Cqd8[1, 3, 1, 2], Cqd8[1, 3, 1, 3], Cqd8[1, 3, 2, 1], 
 Cqd8[1, 3, 2, 2], Cqd8[1, 3, 2, 3], Cqd8[1, 3, 3, 1], Cqd8[1, 3, 3, 2], 
 Cqd8[1, 3, 3, 3], Cqd8[2, 2, 1, 1], Cqd8[2, 2, 1, 2], Cqd8[2, 2, 1, 3], 
 Cqd8[2, 2, 2, 2], Cqd8[2, 2, 2, 3], Cqd8[2, 2, 3, 3], Cqd8[2, 3, 1, 1], 
 Cqd8[2, 3, 1, 2], Cqd8[2, 3, 1, 3], Cqd8[2, 3, 2, 1], Cqd8[2, 3, 2, 2], 
 Cqd8[2, 3, 2, 3], Cqd8[2, 3, 3, 1], Cqd8[2, 3, 3, 2], Cqd8[2, 3, 3, 3], 
 Cqd8[3, 3, 1, 1], Cqd8[3, 3, 1, 2], Cqd8[3, 3, 1, 3], Cqd8[3, 3, 2, 2], 
 Cqd8[3, 3, 2, 3], Cqd8[3, 3, 3, 3], Cledq[1, 1, 1, 1], Cledq[1, 1, 1, 2], 
 Cledq[1, 1, 1, 3], Cledq[1, 1, 2, 1], Cledq[1, 1, 2, 2], Cledq[1, 1, 2, 3], 
 Cledq[1, 1, 3, 1], Cledq[1, 1, 3, 2], Cledq[1, 1, 3, 3], Cledq[1, 2, 1, 1], 
 Cledq[1, 2, 1, 2], Cledq[1, 2, 1, 3], Cledq[1, 2, 2, 1], Cledq[1, 2, 2, 2], 
 Cledq[1, 2, 2, 3], Cledq[1, 2, 3, 1], Cledq[1, 2, 3, 2], Cledq[1, 2, 3, 3], 
 Cledq[1, 3, 1, 1], Cledq[1, 3, 1, 2], Cledq[1, 3, 1, 3], Cledq[1, 3, 2, 1], 
 Cledq[1, 3, 2, 2], Cledq[1, 3, 2, 3], Cledq[1, 3, 3, 1], Cledq[1, 3, 3, 2], 
 Cledq[1, 3, 3, 3], Cledq[2, 1, 1, 1], Cledq[2, 1, 1, 2], Cledq[2, 1, 1, 3], 
 Cledq[2, 1, 2, 1], Cledq[2, 1, 2, 2], Cledq[2, 1, 2, 3], Cledq[2, 1, 3, 1], 
 Cledq[2, 1, 3, 2], Cledq[2, 1, 3, 3], Cledq[2, 2, 1, 1], Cledq[2, 2, 1, 2], 
 Cledq[2, 2, 1, 3], Cledq[2, 2, 2, 1], Cledq[2, 2, 2, 2], Cledq[2, 2, 2, 3], 
 Cledq[2, 2, 3, 1], Cledq[2, 2, 3, 2], Cledq[2, 2, 3, 3], Cledq[2, 3, 1, 1], 
 Cledq[2, 3, 1, 2], Cledq[2, 3, 1, 3], Cledq[2, 3, 2, 1], Cledq[2, 3, 2, 2], 
 Cledq[2, 3, 2, 3], Cledq[2, 3, 3, 1], Cledq[2, 3, 3, 2], Cledq[2, 3, 3, 3], 
 Cledq[3, 1, 1, 1], Cledq[3, 1, 1, 2], Cledq[3, 1, 1, 3], Cledq[3, 1, 2, 1], 
 Cledq[3, 1, 2, 2], Cledq[3, 1, 2, 3], Cledq[3, 1, 3, 1], Cledq[3, 1, 3, 2], 
 Cledq[3, 1, 3, 3], Cledq[3, 2, 1, 1], Cledq[3, 2, 1, 2], Cledq[3, 2, 1, 3], 
 Cledq[3, 2, 2, 1], Cledq[3, 2, 2, 2], Cledq[3, 2, 2, 3], Cledq[3, 2, 3, 1], 
 Cledq[3, 2, 3, 2], Cledq[3, 2, 3, 3], Cledq[3, 3, 1, 1], Cledq[3, 3, 1, 2], 
 Cledq[3, 3, 1, 3], Cledq[3, 3, 2, 1], Cledq[3, 3, 2, 2], Cledq[3, 3, 2, 3], 
 Cledq[3, 3, 3, 1], Cledq[3, 3, 3, 2], Cledq[3, 3, 3, 3], Cquqd1[1, 1, 1, 1], 
 Cquqd1[1, 1, 1, 2], Cquqd1[1, 1, 1, 3], Cquqd1[1, 1, 2, 1], 
 Cquqd1[1, 1, 2, 2], Cquqd1[1, 1, 2, 3], Cquqd1[1, 1, 3, 1], 
 Cquqd1[1, 1, 3, 2], Cquqd1[1, 1, 3, 3], Cquqd1[1, 2, 1, 1], 
 Cquqd1[1, 2, 1, 2], Cquqd1[1, 2, 1, 3], Cquqd1[1, 2, 2, 1], 
 Cquqd1[1, 2, 2, 2], Cquqd1[1, 2, 2, 3], Cquqd1[1, 2, 3, 1], 
 Cquqd1[1, 2, 3, 2], Cquqd1[1, 2, 3, 3], Cquqd1[1, 3, 1, 1], 
 Cquqd1[1, 3, 1, 2], Cquqd1[1, 3, 1, 3], Cquqd1[1, 3, 2, 1], 
 Cquqd1[1, 3, 2, 2], Cquqd1[1, 3, 2, 3], Cquqd1[1, 3, 3, 1], 
 Cquqd1[1, 3, 3, 2], Cquqd1[1, 3, 3, 3], Cquqd1[2, 1, 1, 1], 
 Cquqd1[2, 1, 1, 2], Cquqd1[2, 1, 1, 3], Cquqd1[2, 1, 2, 1], 
 Cquqd1[2, 1, 2, 2], Cquqd1[2, 1, 2, 3], Cquqd1[2, 1, 3, 1], 
 Cquqd1[2, 1, 3, 2], Cquqd1[2, 1, 3, 3], Cquqd1[2, 2, 1, 1], 
 Cquqd1[2, 2, 1, 2], Cquqd1[2, 2, 1, 3], Cquqd1[2, 2, 2, 1], 
 Cquqd1[2, 2, 2, 2], Cquqd1[2, 2, 2, 3], Cquqd1[2, 2, 3, 1], 
 Cquqd1[2, 2, 3, 2], Cquqd1[2, 2, 3, 3], Cquqd1[2, 3, 1, 1], 
 Cquqd1[2, 3, 1, 2], Cquqd1[2, 3, 1, 3], Cquqd1[2, 3, 2, 1], 
 Cquqd1[2, 3, 2, 2], Cquqd1[2, 3, 2, 3], Cquqd1[2, 3, 3, 1], 
 Cquqd1[2, 3, 3, 2], Cquqd1[2, 3, 3, 3], Cquqd1[3, 1, 1, 1], 
 Cquqd1[3, 1, 1, 2], Cquqd1[3, 1, 1, 3], Cquqd1[3, 1, 2, 1], 
 Cquqd1[3, 1, 2, 2], Cquqd1[3, 1, 2, 3], Cquqd1[3, 1, 3, 1], 
 Cquqd1[3, 1, 3, 2], Cquqd1[3, 1, 3, 3], Cquqd1[3, 2, 1, 1], 
 Cquqd1[3, 2, 1, 2], Cquqd1[3, 2, 1, 3], Cquqd1[3, 2, 2, 1], 
 Cquqd1[3, 2, 2, 2], Cquqd1[3, 2, 2, 3], Cquqd1[3, 2, 3, 1], 
 Cquqd1[3, 2, 3, 2], Cquqd1[3, 2, 3, 3], Cquqd1[3, 3, 1, 1], 
 Cquqd1[3, 3, 1, 2], Cquqd1[3, 3, 1, 3], Cquqd1[3, 3, 2, 1], 
 Cquqd1[3, 3, 2, 2], Cquqd1[3, 3, 2, 3], Cquqd1[3, 3, 3, 1], 
 Cquqd1[3, 3, 3, 2], Cquqd1[3, 3, 3, 3], Cquqd8[1, 1, 1, 1], 
 Cquqd8[1, 1, 1, 2], Cquqd8[1, 1, 1, 3], Cquqd8[1, 1, 2, 1], 
 Cquqd8[1, 1, 2, 2], Cquqd8[1, 1, 2, 3], Cquqd8[1, 1, 3, 1], 
 Cquqd8[1, 1, 3, 2], Cquqd8[1, 1, 3, 3], Cquqd8[1, 2, 1, 1], 
 Cquqd8[1, 2, 1, 2], Cquqd8[1, 2, 1, 3], Cquqd8[1, 2, 2, 1], 
 Cquqd8[1, 2, 2, 2], Cquqd8[1, 2, 2, 3], Cquqd8[1, 2, 3, 1], 
 Cquqd8[1, 2, 3, 2], Cquqd8[1, 2, 3, 3], Cquqd8[1, 3, 1, 1], 
 Cquqd8[1, 3, 1, 2], Cquqd8[1, 3, 1, 3], Cquqd8[1, 3, 2, 1], 
 Cquqd8[1, 3, 2, 2], Cquqd8[1, 3, 2, 3], Cquqd8[1, 3, 3, 1], 
 Cquqd8[1, 3, 3, 2], Cquqd8[1, 3, 3, 3], Cquqd8[2, 1, 1, 1], 
 Cquqd8[2, 1, 1, 2], Cquqd8[2, 1, 1, 3], Cquqd8[2, 1, 2, 1], 
 Cquqd8[2, 1, 2, 2], Cquqd8[2, 1, 2, 3], Cquqd8[2, 1, 3, 1], 
 Cquqd8[2, 1, 3, 2], Cquqd8[2, 1, 3, 3], Cquqd8[2, 2, 1, 1], 
 Cquqd8[2, 2, 1, 2], Cquqd8[2, 2, 1, 3], Cquqd8[2, 2, 2, 1], 
 Cquqd8[2, 2, 2, 2], Cquqd8[2, 2, 2, 3], Cquqd8[2, 2, 3, 1], 
 Cquqd8[2, 2, 3, 2], Cquqd8[2, 2, 3, 3], Cquqd8[2, 3, 1, 1], 
 Cquqd8[2, 3, 1, 2], Cquqd8[2, 3, 1, 3], Cquqd8[2, 3, 2, 1], 
 Cquqd8[2, 3, 2, 2], Cquqd8[2, 3, 2, 3], Cquqd8[2, 3, 3, 1], 
 Cquqd8[2, 3, 3, 2], Cquqd8[2, 3, 3, 3], Cquqd8[3, 1, 1, 1], 
 Cquqd8[3, 1, 1, 2], Cquqd8[3, 1, 1, 3], Cquqd8[3, 1, 2, 1], 
 Cquqd8[3, 1, 2, 2], Cquqd8[3, 1, 2, 3], Cquqd8[3, 1, 3, 1], 
 Cquqd8[3, 1, 3, 2], Cquqd8[3, 1, 3, 3], Cquqd8[3, 2, 1, 1], 
 Cquqd8[3, 2, 1, 2], Cquqd8[3, 2, 1, 3], Cquqd8[3, 2, 2, 1], 
 Cquqd8[3, 2, 2, 2], Cquqd8[3, 2, 2, 3], Cquqd8[3, 2, 3, 1], 
 Cquqd8[3, 2, 3, 2], Cquqd8[3, 2, 3, 3], Cquqd8[3, 3, 1, 1], 
 Cquqd8[3, 3, 1, 2], Cquqd8[3, 3, 1, 3], Cquqd8[3, 3, 2, 1], 
 Cquqd8[3, 3, 2, 2], Cquqd8[3, 3, 2, 3], Cquqd8[3, 3, 3, 1], 
 Cquqd8[3, 3, 3, 2], Cquqd8[3, 3, 3, 3], Clequ1[1, 1, 1, 1], 
 Clequ1[1, 1, 1, 2], Clequ1[1, 1, 1, 3], Clequ1[1, 1, 2, 1], 
 Clequ1[1, 1, 2, 2], Clequ1[1, 1, 2, 3], Clequ1[1, 1, 3, 1], 
 Clequ1[1, 1, 3, 2], Clequ1[1, 1, 3, 3], Clequ1[1, 2, 1, 1], 
 Clequ1[1, 2, 1, 2], Clequ1[1, 2, 1, 3], Clequ1[1, 2, 2, 1], 
 Clequ1[1, 2, 2, 2], Clequ1[1, 2, 2, 3], Clequ1[1, 2, 3, 1], 
 Clequ1[1, 2, 3, 2], Clequ1[1, 2, 3, 3], Clequ1[1, 3, 1, 1], 
 Clequ1[1, 3, 1, 2], Clequ1[1, 3, 1, 3], Clequ1[1, 3, 2, 1], 
 Clequ1[1, 3, 2, 2], Clequ1[1, 3, 2, 3], Clequ1[1, 3, 3, 1], 
 Clequ1[1, 3, 3, 2], Clequ1[1, 3, 3, 3], Clequ1[2, 1, 1, 1], 
 Clequ1[2, 1, 1, 2], Clequ1[2, 1, 1, 3], Clequ1[2, 1, 2, 1], 
 Clequ1[2, 1, 2, 2], Clequ1[2, 1, 2, 3], Clequ1[2, 1, 3, 1], 
 Clequ1[2, 1, 3, 2], Clequ1[2, 1, 3, 3], Clequ1[2, 2, 1, 1], 
 Clequ1[2, 2, 1, 2], Clequ1[2, 2, 1, 3], Clequ1[2, 2, 2, 1], 
 Clequ1[2, 2, 2, 2], Clequ1[2, 2, 2, 3], Clequ1[2, 2, 3, 1], 
 Clequ1[2, 2, 3, 2], Clequ1[2, 2, 3, 3], Clequ1[2, 3, 1, 1], 
 Clequ1[2, 3, 1, 2], Clequ1[2, 3, 1, 3], Clequ1[2, 3, 2, 1], 
 Clequ1[2, 3, 2, 2], Clequ1[2, 3, 2, 3], Clequ1[2, 3, 3, 1], 
 Clequ1[2, 3, 3, 2], Clequ1[2, 3, 3, 3], Clequ1[3, 1, 1, 1], 
 Clequ1[3, 1, 1, 2], Clequ1[3, 1, 1, 3], Clequ1[3, 1, 2, 1], 
 Clequ1[3, 1, 2, 2], Clequ1[3, 1, 2, 3], Clequ1[3, 1, 3, 1], 
 Clequ1[3, 1, 3, 2], Clequ1[3, 1, 3, 3], Clequ1[3, 2, 1, 1], 
 Clequ1[3, 2, 1, 2], Clequ1[3, 2, 1, 3], Clequ1[3, 2, 2, 1], 
 Clequ1[3, 2, 2, 2], Clequ1[3, 2, 2, 3], Clequ1[3, 2, 3, 1], 
 Clequ1[3, 2, 3, 2], Clequ1[3, 2, 3, 3], Clequ1[3, 3, 1, 1], 
 Clequ1[3, 3, 1, 2], Clequ1[3, 3, 1, 3], Clequ1[3, 3, 2, 1], 
 Clequ1[3, 3, 2, 2], Clequ1[3, 3, 2, 3], Clequ1[3, 3, 3, 1], 
 Clequ1[3, 3, 3, 2], Clequ1[3, 3, 3, 3], Clequ3[1, 1, 1, 1], 
 Clequ3[1, 1, 1, 2], Clequ3[1, 1, 1, 3], Clequ3[1, 1, 2, 1], 
 Clequ3[1, 1, 2, 2], Clequ3[1, 1, 2, 3], Clequ3[1, 1, 3, 1], 
 Clequ3[1, 1, 3, 2], Clequ3[1, 1, 3, 3], Clequ3[1, 2, 1, 1], 
 Clequ3[1, 2, 1, 2], Clequ3[1, 2, 1, 3], Clequ3[1, 2, 2, 1], 
 Clequ3[1, 2, 2, 2], Clequ3[1, 2, 2, 3], Clequ3[1, 2, 3, 1], 
 Clequ3[1, 2, 3, 2], Clequ3[1, 2, 3, 3], Clequ3[1, 3, 1, 1], 
 Clequ3[1, 3, 1, 2], Clequ3[1, 3, 1, 3], Clequ3[1, 3, 2, 1], 
 Clequ3[1, 3, 2, 2], Clequ3[1, 3, 2, 3], Clequ3[1, 3, 3, 1], 
 Clequ3[1, 3, 3, 2], Clequ3[1, 3, 3, 3], Clequ3[2, 1, 1, 1], 
 Clequ3[2, 1, 1, 2], Clequ3[2, 1, 1, 3], Clequ3[2, 1, 2, 1], 
 Clequ3[2, 1, 2, 2], Clequ3[2, 1, 2, 3], Clequ3[2, 1, 3, 1], 
 Clequ3[2, 1, 3, 2], Clequ3[2, 1, 3, 3], Clequ3[2, 2, 1, 1], 
 Clequ3[2, 2, 1, 2], Clequ3[2, 2, 1, 3], Clequ3[2, 2, 2, 1], 
 Clequ3[2, 2, 2, 2], Clequ3[2, 2, 2, 3], Clequ3[2, 2, 3, 1], 
 Clequ3[2, 2, 3, 2], Clequ3[2, 2, 3, 3], Clequ3[2, 3, 1, 1], 
 Clequ3[2, 3, 1, 2], Clequ3[2, 3, 1, 3], Clequ3[2, 3, 2, 1], 
 Clequ3[2, 3, 2, 2], Clequ3[2, 3, 2, 3], Clequ3[2, 3, 3, 1], 
 Clequ3[2, 3, 3, 2], Clequ3[2, 3, 3, 3], Clequ3[3, 1, 1, 1], 
 Clequ3[3, 1, 1, 2], Clequ3[3, 1, 1, 3], Clequ3[3, 1, 2, 1], 
 Clequ3[3, 1, 2, 2], Clequ3[3, 1, 2, 3], Clequ3[3, 1, 3, 1], 
 Clequ3[3, 1, 3, 2], Clequ3[3, 1, 3, 3], Clequ3[3, 2, 1, 1], 
 Clequ3[3, 2, 1, 2], Clequ3[3, 2, 1, 3], Clequ3[3, 2, 2, 1], 
 Clequ3[3, 2, 2, 2], Clequ3[3, 2, 2, 3], Clequ3[3, 2, 3, 1], 
 Clequ3[3, 2, 3, 2], Clequ3[3, 2, 3, 3], Clequ3[3, 3, 1, 1], 
 Clequ3[3, 3, 1, 2], Clequ3[3, 3, 1, 3], Clequ3[3, 3, 2, 1], 
 Clequ3[3, 3, 2, 2], Clequ3[3, 3, 2, 3], Clequ3[3, 3, 3, 1], 
 Clequ3[3, 3, 3, 2], Clequ3[3, 3, 3, 3], Cduql[1, 1, 1, 1], 
 Cduql[1, 1, 1, 2], Cduql[1, 1, 1, 3], Cduql[1, 1, 2, 1], Cduql[1, 1, 2, 2], 
 Cduql[1, 1, 2, 3], Cduql[1, 1, 3, 1], Cduql[1, 1, 3, 2], Cduql[1, 1, 3, 3], 
 Cduql[1, 2, 1, 1], Cduql[1, 2, 1, 2], Cduql[1, 2, 1, 3], Cduql[1, 2, 2, 1], 
 Cduql[1, 2, 2, 2], Cduql[1, 2, 2, 3], Cduql[1, 2, 3, 1], Cduql[1, 2, 3, 2], 
 Cduql[1, 2, 3, 3], Cduql[1, 3, 1, 1], Cduql[1, 3, 1, 2], Cduql[1, 3, 1, 3], 
 Cduql[1, 3, 2, 1], Cduql[1, 3, 2, 2], Cduql[1, 3, 2, 3], Cduql[1, 3, 3, 1], 
 Cduql[1, 3, 3, 2], Cduql[1, 3, 3, 3], Cduql[2, 1, 1, 1], Cduql[2, 1, 1, 2], 
 Cduql[2, 1, 1, 3], Cduql[2, 1, 2, 1], Cduql[2, 1, 2, 2], Cduql[2, 1, 2, 3], 
 Cduql[2, 1, 3, 1], Cduql[2, 1, 3, 2], Cduql[2, 1, 3, 3], Cduql[2, 2, 1, 1], 
 Cduql[2, 2, 1, 2], Cduql[2, 2, 1, 3], Cduql[2, 2, 2, 1], Cduql[2, 2, 2, 2], 
 Cduql[2, 2, 2, 3], Cduql[2, 2, 3, 1], Cduql[2, 2, 3, 2], Cduql[2, 2, 3, 3], 
 Cduql[2, 3, 1, 1], Cduql[2, 3, 1, 2], Cduql[2, 3, 1, 3], Cduql[2, 3, 2, 1], 
 Cduql[2, 3, 2, 2], Cduql[2, 3, 2, 3], Cduql[2, 3, 3, 1], Cduql[2, 3, 3, 2], 
 Cduql[2, 3, 3, 3], Cduql[3, 1, 1, 1], Cduql[3, 1, 1, 2], Cduql[3, 1, 1, 3], 
 Cduql[3, 1, 2, 1], Cduql[3, 1, 2, 2], Cduql[3, 1, 2, 3], Cduql[3, 1, 3, 1], 
 Cduql[3, 1, 3, 2], Cduql[3, 1, 3, 3], Cduql[3, 2, 1, 1], Cduql[3, 2, 1, 2], 
 Cduql[3, 2, 1, 3], Cduql[3, 2, 2, 1], Cduql[3, 2, 2, 2], Cduql[3, 2, 2, 3], 
 Cduql[3, 2, 3, 1], Cduql[3, 2, 3, 2], Cduql[3, 2, 3, 3], Cduql[3, 3, 1, 1], 
 Cduql[3, 3, 1, 2], Cduql[3, 3, 1, 3], Cduql[3, 3, 2, 1], Cduql[3, 3, 2, 2], 
 Cduql[3, 3, 2, 3], Cduql[3, 3, 3, 1], Cduql[3, 3, 3, 2], Cduql[3, 3, 3, 3], 
 Cqque[1, 1, 1, 1], Cqque[1, 1, 1, 2], Cqque[1, 1, 1, 3], Cqque[1, 1, 2, 1], 
 Cqque[1, 1, 2, 2], Cqque[1, 1, 2, 3], Cqque[1, 1, 3, 1], Cqque[1, 1, 3, 2], 
 Cqque[1, 1, 3, 3], Cqque[1, 2, 1, 1], Cqque[1, 2, 1, 2], Cqque[1, 2, 1, 3], 
 Cqque[1, 2, 2, 1], Cqque[1, 2, 2, 2], Cqque[1, 2, 2, 3], Cqque[1, 2, 3, 1], 
 Cqque[1, 2, 3, 2], Cqque[1, 2, 3, 3], Cqque[1, 3, 1, 1], Cqque[1, 3, 1, 2], 
 Cqque[1, 3, 1, 3], Cqque[1, 3, 2, 1], Cqque[1, 3, 2, 2], Cqque[1, 3, 2, 3], 
 Cqque[1, 3, 3, 1], Cqque[1, 3, 3, 2], Cqque[1, 3, 3, 3], Cqque[2, 2, 1, 1], 
 Cqque[2, 2, 1, 2], Cqque[2, 2, 1, 3], Cqque[2, 2, 2, 1], Cqque[2, 2, 2, 2], 
 Cqque[2, 2, 2, 3], Cqque[2, 2, 3, 1], Cqque[2, 2, 3, 2], Cqque[2, 2, 3, 3], 
 Cqque[2, 3, 1, 1], Cqque[2, 3, 1, 2], Cqque[2, 3, 1, 3], Cqque[2, 3, 2, 1], 
 Cqque[2, 3, 2, 2], Cqque[2, 3, 2, 3], Cqque[2, 3, 3, 1], Cqque[2, 3, 3, 2], 
 Cqque[2, 3, 3, 3], Cqque[3, 3, 1, 1], Cqque[3, 3, 1, 2], Cqque[3, 3, 1, 3], 
 Cqque[3, 3, 2, 1], Cqque[3, 3, 2, 2], Cqque[3, 3, 2, 3], Cqque[3, 3, 3, 1], 
 Cqque[3, 3, 3, 2], Cqque[3, 3, 3, 3], Cqqql[1, 1, 1, 1], Cqqql[1, 1, 1, 2], 
 Cqqql[1, 1, 1, 3], Cqqql[1, 1, 2, 1], Cqqql[1, 1, 2, 2], Cqqql[1, 1, 2, 3], 
 Cqqql[1, 1, 3, 1], Cqqql[1, 1, 3, 2], Cqqql[1, 1, 3, 3], Cqqql[1, 2, 1, 1], 
 Cqqql[1, 2, 1, 2], Cqqql[1, 2, 1, 3], Cqqql[1, 2, 2, 1], Cqqql[1, 2, 2, 2], 
 Cqqql[1, 2, 2, 3], Cqqql[1, 2, 3, 1], Cqqql[1, 2, 3, 2], Cqqql[1, 2, 3, 3], 
 Cqqql[1, 3, 1, 1], Cqqql[1, 3, 1, 2], Cqqql[1, 3, 1, 3], Cqqql[1, 3, 2, 1], 
 Cqqql[1, 3, 2, 2], Cqqql[1, 3, 2, 3], Cqqql[1, 3, 3, 1], Cqqql[1, 3, 3, 2], 
 Cqqql[1, 3, 3, 3], Cqqql[2, 1, 2, 1], Cqqql[2, 1, 2, 2], Cqqql[2, 1, 2, 3], 
 Cqqql[2, 1, 3, 1], Cqqql[2, 1, 3, 2], Cqqql[2, 1, 3, 3], Cqqql[2, 2, 2, 1], 
 Cqqql[2, 2, 2, 2], Cqqql[2, 2, 2, 3], Cqqql[2, 2, 3, 1], Cqqql[2, 2, 3, 2], 
 Cqqql[2, 2, 3, 3], Cqqql[2, 3, 1, 1], Cqqql[2, 3, 1, 2], Cqqql[2, 3, 1, 3], 
 Cqqql[2, 3, 2, 1], Cqqql[2, 3, 2, 2], Cqqql[2, 3, 2, 3], Cqqql[2, 3, 3, 1], 
 Cqqql[2, 3, 3, 2], Cqqql[2, 3, 3, 3], Cqqql[3, 1, 3, 1], Cqqql[3, 1, 3, 2], 
 Cqqql[3, 1, 3, 3], Cqqql[3, 2, 3, 1], Cqqql[3, 2, 3, 2], Cqqql[3, 2, 3, 3], 
 Cqqql[3, 3, 3, 1], Cqqql[3, 3, 3, 2], Cqqql[3, 3, 3, 3], Cduue[1, 1, 1, 1], 
 Cduue[1, 1, 1, 2], Cduue[1, 1, 1, 3], Cduue[1, 1, 2, 1], Cduue[1, 1, 2, 2], 
 Cduue[1, 1, 2, 3], Cduue[1, 1, 3, 1], Cduue[1, 1, 3, 2], Cduue[1, 1, 3, 3], 
 Cduue[1, 2, 1, 1], Cduue[1, 2, 1, 2], Cduue[1, 2, 1, 3], Cduue[1, 2, 2, 1], 
 Cduue[1, 2, 2, 2], Cduue[1, 2, 2, 3], Cduue[1, 2, 3, 1], Cduue[1, 2, 3, 2], 
 Cduue[1, 2, 3, 3], Cduue[1, 3, 1, 1], Cduue[1, 3, 1, 2], Cduue[1, 3, 1, 3], 
 Cduue[1, 3, 2, 1], Cduue[1, 3, 2, 2], Cduue[1, 3, 2, 3], Cduue[1, 3, 3, 1], 
 Cduue[1, 3, 3, 2], Cduue[1, 3, 3, 3], Cduue[2, 1, 1, 1], Cduue[2, 1, 1, 2], 
 Cduue[2, 1, 1, 3], Cduue[2, 1, 2, 1], Cduue[2, 1, 2, 2], Cduue[2, 1, 2, 3], 
 Cduue[2, 1, 3, 1], Cduue[2, 1, 3, 2], Cduue[2, 1, 3, 3], Cduue[2, 2, 1, 1], 
 Cduue[2, 2, 1, 2], Cduue[2, 2, 1, 3], Cduue[2, 2, 2, 1], Cduue[2, 2, 2, 2], 
 Cduue[2, 2, 2, 3], Cduue[2, 2, 3, 1], Cduue[2, 2, 3, 2], Cduue[2, 2, 3, 3], 
 Cduue[2, 3, 1, 1], Cduue[2, 3, 1, 2], Cduue[2, 3, 1, 3], Cduue[2, 3, 2, 1], 
 Cduue[2, 3, 2, 2], Cduue[2, 3, 2, 3], Cduue[2, 3, 3, 1], Cduue[2, 3, 3, 2], 
 Cduue[2, 3, 3, 3], Cduue[3, 1, 1, 1], Cduue[3, 1, 1, 2], Cduue[3, 1, 1, 3], 
 Cduue[3, 1, 2, 1], Cduue[3, 1, 2, 2], Cduue[3, 1, 2, 3], Cduue[3, 1, 3, 1], 
 Cduue[3, 1, 3, 2], Cduue[3, 1, 3, 3], Cduue[3, 2, 1, 1], Cduue[3, 2, 1, 2], 
 Cduue[3, 2, 1, 3], Cduue[3, 2, 2, 1], Cduue[3, 2, 2, 2], Cduue[3, 2, 2, 3], 
 Cduue[3, 2, 3, 1], Cduue[3, 2, 3, 2], Cduue[3, 2, 3, 3], Cduue[3, 3, 1, 1], 
 Cduue[3, 3, 1, 2], Cduue[3, 3, 1, 3], Cduue[3, 3, 2, 1], Cduue[3, 3, 2, 2], 
 Cduue[3, 3, 2, 3], Cduue[3, 3, 3, 1], Cduue[3, 3, 3, 2], Cduue[3, 3, 3, 3]}


==> anc/YT_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Sqrt[2]*MT)/vev


==> anc/del_YT_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(432*MW2^4 + 1084*MW2^3*MZ2 - 2630*MW2^2*MZ2^2 + 3*MZ2^3*(6*MH2 + 5*MZ2) + 
   MW2*MZ2^2*(-18*MH2 + 1045*MZ2) - 12*MT2*(32*MW2^3 - 40*MW2^2*MZ2 - 
     MW2*MZ2^2 + 9*MZ2^3))/(864*MZ2^3*Pi^2*SW2) + 
 (MH2^2*SW2*B0i[bb0, 0, 0, MH2])/(96*MW2*Pi^2) + 
 ((18*MT2^2*(2*MW2 - MZ2)*MZ2 + MW2*(8*MW2 - 17*MZ2)*MZ2^2*SW2 + 
    2*MT2*MW2*(-64*MW2^2 + 16*MW2*MZ2 + 9*MZ2^2)*SW2)*B0i[bb0, 0, 0, MT2])/
  (288*MW2*MZ2^2*Pi^2*SW2) - 
 ((MT2*(48*MW2^4 - 28*MW2^3*MZ2 - MW2*(2*MH2 + 125*MW2)*MZ2^2 + 
      (MH2 + 85*MW2)*MZ2^3 + MZ2^4) - 6*MW2^2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
  (96*MT2*MZ2^3*Pi^2*SW2) - 
 ((3*MH2*MT2*MW2^2 + 3*MT2*(2*MW2 - MZ2)*(4*MW2 + MZ2)^2 + 
    MW2*MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*SW2)*B0i[bb0, 0, 0, MZ2])/
  (288*MT2*MW2*MZ2*Pi^2*SW2) + 
 ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MT2, 0, MW2])/(32*MT2*Pi^2) - 
 ((MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(32*Pi^2) - 
 ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
    17*MZ2^3)*B0i[bb0, MT2, MT2, MZ2])/(288*MT2*MZ2*Pi^2) + 
 ((-MT2 + MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
  (16*MW2*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
   B0i[bb0, MW2, MH2, MW2])/(96*MW2*MZ2*Pi^2*SW2) - 
 ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2^2*Pi^2*SW2) - 
 (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ2^2*Pi^2*SW2) - (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
    (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^3*Pi^2*SW2) + (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^3*Pi^2*SW2)


==> anc/del_YT_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(128*MW2^2 - 162*MW2*MZ2 + MZ2*(9*MH2 - 54*MT2 + 7*MZ2))/(576*MZ2*Pi^2) + 
 (MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(32*(MH2 - MW2)*Pi^2) + 
 ((64*MW2^2 + 36*MT2*MZ2 - 56*MW2*MZ2 - 17*MZ2^2)*B0i[bb0, 0, 0, MT2])/
  (288*MZ2*Pi^2) - (CW2*(MW2*(-4*MH2*MT2 + 2*MH2*MW2 + 7*MT2*MW2 - 2*MW2^2) + 
    (7*MH2*MT2 - 2*(MH2 + 5*MT2)*MW2 + 2*MW2^2)*MZ2)*B0i[bb0, 0, 0, MW2])/
  (32*MT2*(MH2 - MW2)*Pi^2*SW2) - 
 ((32*MW2^3 - 18*MW2*(3*MT2 + 4*MW2)*MZ2 + 3*(9*MT2 + 19*MW2)*MZ2^2 - 
    17*MZ2^3)*B0i[bb0, 0, 0, MZ2])/(288*MT2*MZ2*Pi^2*SW2) + 
 ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MT2, 0, MW2])/(32*MT2*Pi^2) - 
 ((MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(32*Pi^2) - 
 ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
    17*MZ2^3)*B0i[bb0, MT2, MT2, MZ2])/(288*MT2*MZ2*Pi^2)


==> anc/del_YT_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*CW2*Class[3])/(4*SW2) + (CHWB*CW*Class[4])/SW + 
 (vev*Class[5]*CuH[3, 3])/(2*Sqrt[2]*MT)


==> anc/del_YT_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/2*CHl3[1, 1] - CHl3[2, 2]/2)*Class[7] + (Class[8]*Cll[1, 2, 2, 1])/2 + 
 (vev*Class[5]*CuH[3, 3])/(2*Sqrt[2]*MT)


==> anc/del_YT_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((CW2*MW*(-12*MW2 + 13*MZ2))/(4*Pi^2*vev) - 
   (3*MW*MW2*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (4*MZ2^2*Pi^2*SW2*vev) + (3*MW*(-2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    (4*Pi^2*SW2*vev) - (3*MW*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, MW2, MZ2])/(4*MZ2*Pi^2*SW2*vev) + 
   (3*MW*MW2^2*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^2*SW2*vev))*
  Class[1] + 
 (CHbox*((3*MH2 + 4*MW2)/(72*Pi^2) + (MH2^2*SW2*B0i[bb0, 0, 0, MH2])/
      (48*MW2*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(16*Pi^2) - 
     ((MH2 - 2*MW2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MW2])/
      (48*MZ2^2*Pi^2*SW2^2) - (MW2*(MH2 - 2*MZ2)*B0i[bb0, 0, 0, MZ2])/
      (48*MZ2*Pi^2*SW2) + ((MH2 - 4*MT2)*(MW2 - MZ2)*B0i[bb0, MT2, MH2, MT2])/
      (16*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
      (48*MW2*MZ2^2*Pi^2*SW2^2) + (MW2*(MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 
        12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2^3*Pi^2*SW2^2)) + 
   CHD*((-432*MW2^5 + 260*MW2^4*MZ2 + 3086*MW2^3*MZ2^2 + 
       6*MZ2^4*(-6*MH2 + 7*MZ2) + 3*MW2*MZ2^3*(54*MH2 + 55*MZ2) - 
       7*MW2^2*MZ2^2*(18*MH2 + 469*MZ2) + 12*MT2*MW2*
        (32*MW2^3 - 88*MW2^2*MZ2 + 47*MW2*MZ2^2 + 9*MZ2^3))/
      (3456*MZ2^4*Pi^2*SW2^2) + 
     (MH2*(-24*MW2^2*MZ2 + MH2*(MW2^2 + 3*MW2*MZ2 - 2*MZ2^2))*
       B0i[bb0, 0, 0, MH2])/(384*MW2*MZ2^2*Pi^2*SW2) + 
     ((18*MT2^2*MZ2*(2*MW2 + MZ2) + 2*MT2*(64*MW2^3 - 112*MW2^2*MZ2 - 
          63*MW2*MZ2^2 + 18*MZ2^3)*SW2 + MZ2*(128*MW2^3 - 104*MW2^2*MZ2 - 
          85*MW2*MZ2^2 + 34*MZ2^3)*SW2)*B0i[bb0, 0, 0, MT2])/
      (1152*MZ2^3*Pi^2*SW2^2) + ((18*MW2^3*MZ2^2*(-MW2 + MZ2) + 
        MT2*(48*MW2^5 - 220*MW2^4*MZ2 + 159*MW2^3*MZ2^2 + 
          2*(MH2 - MZ2)*MZ2^4 - MW2*MZ2^3*(5*MH2 + 33*MZ2) + 
          3*MW2^2*MZ2^2*(2*MH2 + 35*MZ2)))*B0i[bb0, 0, 0, MW2])/
      (384*MT2*MZ2^4*Pi^2*SW2^2) + 
     ((3*MH2*MT2*MW2^2*(MW2 - 4*MZ2) + MW2*(-32*MW2^4 + 88*MW2^3*MZ2 - 
          141*MW2^2*MZ2^2 + 119*MW2*MZ2^3 - 34*MZ2^4) + 
        MT2*(-384*MW2^4 + 408*MW2^3*MZ2 - 282*MW2^2*MZ2^2 + 27*MW2*MZ2^3 + 
          6*MZ2^4))*B0i[bb0, 0, 0, MZ2])/(1152*MT2*MW2*MZ2^2*Pi^2*SW2^2) + 
     (3*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MT2, 0, MW2])/
      (128*MT2*Pi^2*SW2) - ((MH2 - 4*MT2)*(5*MW2 - 2*MZ2)*
       B0i[bb0, MT2, MH2, MT2])/(128*MZ2*Pi^2*SW2) + 
     ((MT2*(-64*MW2^3 + 112*MW2^2*MZ2 - 35*MW2*MZ2^2 + 14*MZ2^3) + 
        MZ2*(-32*MW2^3 + 56*MW2^2*MZ2 - 85*MW2*MZ2^2 + 34*MZ2^3))*
       B0i[bb0, MT2, MT2, MZ2])/(1152*MT2*MZ2^2*Pi^2*SW2) - 
     ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 + MZ2)*B0i[bb0, MW2, 0, MT2])/
      (64*MZ2^2*Pi^2*SW2^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (6*MW2^2 - 5*MW2*MZ2 + 2*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
      (384*MW2*MZ2^2*Pi^2*SW2^2) - 
     ((-96*MW2^5 + 200*MW2^4*MZ2 + 412*MW2^3*MZ2^2 - 246*MW2^2*MZ2^3 + 
        25*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (384*MW2*MZ2^3*Pi^2*SW2^2) + 
     (MW2*(MW2 - 4*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2^3*Pi^2*SW2^2) + 
     (MW2^2*(MZ2*(32*MW2^2 - 88*MW2*MZ2 + 29*MZ2^2) + 
        MT2*(64*MW2^2 - 176*MW2*MZ2 + 139*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (576*MZ2^4*Pi^2*SW2^2) - (MW2*(48*MW2^4 - 124*MW2^3*MZ2 - 
        288*MW2^2*MZ2^2 + 63*MW2*MZ2^3 + 4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
      (384*MZ2^4*Pi^2*SW2^2)))*Class[3] + 
 (CHW*((MH2*(MW2 - MZ2)*B0i[bb0, 0, 0, MH2])/(4*MZ2*Pi^2) + 
     (MW2*(-2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) + 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(4*MZ2*Pi^2*SW2) - 
     ((MH2 - 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^2*SW2) + 
     (MW2^2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ2^2*Pi^2*SW2)) + 
   CHB*(-1/4*(MH2*MW2*B0i[bb0, 0, 0, MH2])/(MZ2*Pi^2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(4*MZ2*Pi^2*SW2) + 
     (MW2*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MZ2, MH2, MZ2])/
      (4*MZ2^2*Pi^2*SW2)) + 
   CHWB*((MW2*(-432*MW2^4 + 548*MW2^3*MZ2 + 1190*MW2^2*MZ2^2 + 
        3*(6*MH2 - 47*MZ2)*MZ2^3 - MW2*MZ2^2*(18*MH2 + 1273*MZ2) + 
        12*MT2*(32*MW2^3 - 96*MW2^2*MZ2 + 81*MW2*MZ2^2 - 17*MZ2^3)))/
      (864*MW*MZ*MZ2^3*Pi^2*SW*SW2) - (MH2*MW2*(MH2 + 24*MW2)*
       B0i[bb0, 0, 0, MH2])/(96*MW*MZ*MZ2*Pi^2*SW) + 
     (MW2*(36*MT2^2*MZ2 + MZ2*(128*MW2^2 - 144*MW2*MZ2 - 11*MZ2^2)*SW2 + 
        2*MT2*(64*MW2^2 - 128*MW2*MZ2 + 7*MZ2^2)*SW2)*B0i[bb0, 0, 0, MT2])/
      (288*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     ((MT2*MW2*(48*MW2^4 - 252*MW2^3*MZ2 + 291*MW2^2*MZ2^2 + 
          MW2*(2*MH2 - 29*MZ2)*MZ2^2 - 20*MZ2^4) + 18*MW2^3*MZ2^3*SW2)*
       B0i[bb0, 0, 0, MW2])/(96*MT2*MW*MZ*MZ2^3*Pi^2*SW*SW2) + 
     ((-3*MH2*MT2*MW2*(MW2 + MZ2) + MW2*(-32*MW2^3 + 48*MW2^2*MZ2 - 
          27*MW2*MZ2^2 + 11*MZ2^3) + MT2*(-536*MW2^3 + 856*MW2^2*MZ2 - 
          530*MW2*MZ2^2 + 60*MZ2^3))*B0i[bb0, 0, 0, MZ2])/
      (288*MT2*MW*MZ*MZ2*Pi^2*SW*SW2) + (3*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MT2, 0, MW2])/(32*MT2*MW*MZ*Pi^2*SW) - 
     (3*(MH2 - 4*MT2)*MW2*B0i[bb0, MT2, MH2, MT2])/(32*MW*MZ*Pi^2*SW) + 
     (CW2*(MZ2*(-32*MW2^2 + 16*MW2*MZ2 - 11*MZ2^2) + 
        MT2*(-64*MW2^2 + 32*MW2*MZ2 + 59*MZ2^2))*B0i[bb0, MT2, MT2, MZ2])/
      (288*MT2*MW*MZ*Pi^2*SW) - (CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2])/(8*MW*MZ*Pi^2*SW*SW2) + 
     (MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (48*MW*MZ*MZ2*Pi^2*SW*SW2) + 
     ((48*MW2^4 - 156*MW2^3*MZ2 - 40*MW2^2*MZ2^2 + 59*MW2*MZ2^3 - 10*MZ2^4)*
       B0i[bb0, MW2, MW2, MZ2])/(48*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
     (MW2*(MH2^2*(MW2 + MZ2) + 4*MH2*(6*MW2^2 - 7*MW2*MZ2 - MZ2^2) + 
        12*MZ2*(-4*MW2^2 + 5*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     (MW2*(MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 63*MW2*MZ2^2 - 17*MZ2^3) + 
        MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 153*MW2*MZ2^2 - 7*MZ2^3))*
       B0i[bb0, MZ2, MT2, MT2])/(144*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
     (MW2*(48*MW2^4 - 156*MW2^3*MZ2 - 128*MW2^2*MZ2^2 + 37*MW2*MZ2^3 + MZ2^4)*
       B0i[bb0, MZ2, MW2, MW2])/(96*MW*MZ*MZ2^3*Pi^2*SW*SW2)))*Class[4] + 
 (((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHd[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHd[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHd[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHe[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHe[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHe[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl1[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl1[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl1[3, 3] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(12*Pi^2*SW2) - 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl3[1, 1] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(12*Pi^2*SW2) - 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl3[2, 2] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(12*Pi^2*SW2) - 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHl3[3, 3] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHq1[1, 1] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MZ2*Pi^2*SW2))*CHq1[2, 2] + 
   ((12*MT2*MW2*(4*MW2 - MZ2) + MZ2*(-4*MW2^2 - 35*MW2*MZ2 + 21*MZ2^2))/
      (144*MZ2^2*Pi^2*SW2) + ((-(MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)) + 
        MT2*(-16*MW2^2 + MW2*MZ2 + 3*MZ2^2))*B0i[bb0, 0, 0, MT2])/
      (48*MZ2^2*Pi^2*SW2) + ((-2*MT2*MW2*(2*MW2 + MZ2) + 
        MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*B0i[bb0, 0, 0, MZ2])/
      (48*MT2*MZ2*Pi^2*SW2) - ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MT2, MT2, MZ2])/(48*MT2*Pi^2) + 
     (MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2))*CHq1[3, 3] + 
   ((MW2*(MW2 - MZ2))/(6*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(4*Pi^2*SW2) - 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(4*MZ2*Pi^2*SW2))*CHq3[1, 1] + 
   ((MW2*(MW2 - MZ2))/(6*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(4*Pi^2*SW2) - 
     (MW2^2*B0i[bb0, 0, 0, MZ2])/(4*MZ2*Pi^2*SW2))*CHq3[2, 2] + 
   ((MZ2*(-6*MW2^2 + 7*MW2*MZ2 - 7*MZ2^2) - 4*MT2*(4*MW2^2 - 7*MW2*MZ2 + 
         3*MZ2^2))/(48*MZ2^2*Pi^2*SW2) + 
     ((6*MT2^2*(2*MW2 - MZ2)*MZ2 + MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
        MT2*MW2*(16*MW2^2 - 25*MW2*MZ2 + 9*MZ2^2))*B0i[bb0, 0, 0, MT2])/
      (48*MW2*MZ2^2*Pi^2*SW2) - (CW2*(MT2 - 2*MW2)*MZ2*B0i[bb0, 0, 0, MW2])/
      (16*MT2*Pi^2) - ((2*MT2*MW2*(2*MW2 + MZ2) + 
        MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*B0i[bb0, 0, 0, MZ2])/
      (48*MT2*MZ2*Pi^2*SW2) + ((MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MT2, 0, MW2])/(16*MT2*Pi^2) + 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MT2, MT2, MZ2])/
      (48*MT2*Pi^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*
       B0i[bb0, MW2, 0, MT2])/(8*MW2*MZ2*Pi^2*SW2) + 
     (MW2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2))*CHq3[3, 3] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*MZ2*Pi^2*SW2))*CHu[1, 1] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*MZ2*Pi^2*SW2))*CHu[2, 2] + 
   (((MW2 - MZ2)*(24*MT2*MW2 + MZ2*(2*MW2 + 3*MZ2)))/(72*MZ2^2*Pi^2*SW2) - 
     ((MW2 - MZ2)*(MT2*(16*MW2 - 3*MZ2) + 4*(MW2 - MZ2)*MZ2)*
       B0i[bb0, 0, 0, MT2])/(48*MZ2^2*Pi^2*SW2) + 
     (MZ2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MT2*Pi^2) + 
     ((8*MT2*MW2 + MT2*MZ2 - 4*MZ2^2*SW2)*B0i[bb0, MT2, MT2, MZ2])/
      (48*MT2*Pi^2) + (MW2*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2))*CHu[3, 3])*Class[7] + 
 Class[8]*((MT2/(8*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(4*Pi^2))*
    Cqu1[3, 3, 3, 3] + (MT2/(6*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(3*Pi^2))*
    Cqu8[3, 3, 3, 3]) + Sqrt[Alfas]*((-2*Sqrt[2]*MT2*vev)/(3*MT*Pi^(3/2)) + 
   (Sqrt[2]*MT2*vev*B0i[bb0, 0, 0, MT2])/(MT*Pi^(3/2)))*Class[6]*CuG[3, 3] + 
 (((-216*MW2^4 - 638*MW2^3*MZ2 + 1546*MW2^2*MZ2^2 + MW2*(9*MH2 - 656*MZ2)*
       MZ2^2 - 9*MZ2^3*(MH2 + MZ2) + 6*MT2*(32*MW2^3 - 40*MW2^2*MZ2 - 
        MW2*MZ2^2 + 9*MZ2^3))*vev)/(432*Sqrt[2]*MT*MZ2^3*Pi^2*SW2) + 
   (MH2*(MH2*(MW2 - MZ2) - 12*MW2*MZ2)*vev*B0i[bb0, 0, 0, MH2])/
    (96*Sqrt[2]*MT*MW2*MZ2*Pi^2) - 
   ((9*MT2^2*(2*MW2 - MZ2)*MZ2 + MT2*MW2*(-64*MW2^2 + 16*MW2*MZ2 + 9*MZ2^2)*
       SW2 + 32*MW2^2*MZ2^2*SW2^2)*vev*B0i[bb0, 0, 0, MT2])/
    (144*Sqrt[2]*MT*MW2*MZ2^2*Pi^2*SW2) + 
   ((48*MW2^4 - 28*MW2^3*MZ2 - 122*MW2^2*MZ2^2 - 2*MW2*(MH2 - 41*MZ2)*MZ2^2 + 
      MZ2^3*(MH2 + MZ2))*vev*B0i[bb0, 0, 0, MW2])/(96*Sqrt[2]*MT*MZ2^3*Pi^2*
     SW2) + ((MH2*MW2^2 + (2*MW2 - MZ2)*(4*MW2 + MZ2)^2)*vev*
     B0i[bb0, 0, 0, MZ2])/(96*Sqrt[2]*MT*MW2*MZ2*Pi^2*SW2) + 
   ((MH2 - 4*MT2)*vev*B0i[bb0, MT2, MH2, MT2])/(16*Sqrt[2]*MT*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*vev*B0i[bb0, MW2, 0, MT2])/
    (16*Sqrt[2]*MT*MW2*MZ2*Pi^2*SW2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*vev*B0i[bb0, MW2, MH2, MW2])/
    (96*Sqrt[2]*MT*MW2*MZ2*Pi^2*SW2) + 
   ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*vev*
     B0i[bb0, MW2, MW2, MZ2])/(96*Sqrt[2]*MT*MW2*MZ2^2*Pi^2*SW2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*vev*B0i[bb0, MZ2, MH2, MZ2])/
    (96*Sqrt[2]*MT*MZ2^2*Pi^2*SW2) + 
   (MW2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*vev*B0i[bb0, MZ2, MT2, MT2])/
    (144*Sqrt[2]*MT*MZ2^3*Pi^2*SW2) + 
   (MW2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*vev*
     B0i[bb0, MZ2, MW2, MW2])/(96*Sqrt[2]*MT*MZ2^3*Pi^2*SW2))*Class[5]*
  CuH[3, 3] + Class[6]*
  ((((24*MT2*MW2 - 5*MT2*MZ2 + 8*MW2*MZ2 - 5*MZ2^2)*SW2)/
      (12*Sqrt[2]*MT*MZ*Pi^2*SW) + (MT2*(-16*MW2 + 5*MZ2)*SW2*
       B0i[bb0, 0, 0, MT2])/(8*Sqrt[2]*MT*MZ*Pi^2*SW) + 
     (MZ2*(-8*MW2 + 5*MZ2)*SW2*B0i[bb0, MT2, MT2, MZ2])/
      (8*Sqrt[2]*MT*MZ*Pi^2*SW) + (MT2*MW2*(-8*MW2 + 5*MZ2)*
       B0i[bb0, MZ2, MT2, MT2])/(4*Sqrt[2]*MT*MZ*MZ2*Pi^2*SW))*CuB[3, 3] + 
   ((MW2*(-14*MW2 + 5*MZ2 + 24*MT2*SW2))/(12*Sqrt[2]*MT*MW*Pi^2) + 
     (MT2*(6*MT2*(-2*MW2 + MZ2) + MW2*(16*MW2 - 13*MZ2)*SW2)*
       B0i[bb0, 0, 0, MT2])/(8*Sqrt[2]*MT*MW*MZ2*Pi^2*SW2) + 
     (3*MW2^2*B0i[bb0, 0, 0, MW2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (3*MW2*(-MT2 + MW2)*B0i[bb0, MT2, 0, MW2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MT2, MT2, MZ2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (3*MT2*(MT2 - MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (4*Sqrt[2]*MT*MW*MZ2*Pi^2*SW2) + (MT2*MW2^2*(8*MW2 - 5*MZ2)*
       B0i[bb0, MZ2, MT2, MT2])/(4*Sqrt[2]*MT*MW*MZ2^2*Pi^2*SW2))*CuW[3, 3])


==> anc/del_YT_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHbox*((MH2 + MW2)/(32*Pi^2) + (MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/
      (16*(MH2 - MW2)*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(16*Pi^2) + 
     (3*CW2*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(16*(MH2 - MW2)*Pi^2*SW2) - 
     ((MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(16*Pi^2)) + 
   CHD*((128*MW2^2 - 9*MH2*MZ2 + 72*MW2*MZ2 + 11*MZ2^2)/(1152*MZ2*Pi^2) - 
     (MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(64*(MH2 - MW2)*Pi^2) + 
     ((64*MW2^2 + 18*MT2*MZ2 + 17*MZ2^2)*B0i[bb0, 0, 0, MT2])/
      (576*MZ2*Pi^2) + (3*CW2*(MH2*(MW2 - 2*MZ2) + MW2*MZ2)*
       B0i[bb0, 0, 0, MW2])/(64*(MH2 - MW2)*Pi^2*SW2) + 
     ((-27*MT2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2) + MZ2*(32*MW2^2 - 17*MZ2^2)*SW2)*
       B0i[bb0, 0, 0, MZ2])/(576*MT2*MZ2*Pi^2*SW2) + 
     ((MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(64*Pi^2) + 
     ((-64*MT2*MW2^2 - 32*MW2^2*MZ2 + 7*MT2*MZ2^2 + 17*MZ2^3)*
       B0i[bb0, MT2, MT2, MZ2])/(576*MT2*MZ2*Pi^2)))*Class[3] + 
 CHWB*((MW2*(32*MW2 + 17*MZ2)*SW2)/(72*MW*MZ*Pi^2*SW) + 
   (MW2*(16*MW2 + 5*MZ2)*SW2*B0i[bb0, 0, 0, MT2])/(36*MW*MZ*Pi^2*SW) + 
   (MW2*(8*MW2 - 5*MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MZ2])/(36*MT2*MW*MZ*Pi^2*SW) - 
   (MW2*(8*MW2 - 5*MZ2)*(2*MT2 + MZ2)*SW2*B0i[bb0, MT2, MT2, MZ2])/
    (36*MT2*MW*MZ*Pi^2*SW))*Class[4] + 
 (((3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(16*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(16*MZ2*Pi^2*SW2))*CHl1[1, 1] + 
   ((3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(16*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(16*MZ2*Pi^2*SW2))*CHl1[2, 2] + 
   ((-128*MW2^2 + 42*MW2*MZ2 + (-9*MH2 + 18*MT2 - 7*MZ2)*MZ2)/
      (384*MZ2*Pi^2) - (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*Pi^2) + ((-64*MW2^2 + 56*MW2*MZ2 + 17*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(192*MZ2*Pi^2) + 
     ((9*CW2*MT2*(MW2^2 + MH2*MZ2 - 2*MW2*MZ2) + 6*CW2*MW2*(-MH2 + MW2)*MZ2*
         SW2)*B0i[bb0, 0, 0, MW2])/(64*MT2*(MH2 - MW2)*Pi^2*SW2) + 
     ((9*MT2*(4*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) + 
        MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*SW2)*B0i[bb0, 0, 0, MZ2])/
      (192*MT2*MZ2*Pi^2*SW2) - (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MT2, 0, MW2])/(64*MT2*Pi^2) + 
     (3*(MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(64*Pi^2) + 
     ((64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 7*MT2*MZ2^2 - 
        40*MW2*MZ2^2 + 17*MZ2^3)*B0i[bb0, MT2, MT2, MZ2])/(192*MT2*MZ2*Pi^2))*
    CHl3[1, 1] + ((-128*MW2^2 + 42*MW2*MZ2 + (-9*MH2 + 18*MT2 - 7*MZ2)*MZ2)/
      (384*MZ2*Pi^2) - (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*Pi^2) + ((-64*MW2^2 + 56*MW2*MZ2 + 17*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(192*MZ2*Pi^2) + 
     ((9*CW2*MT2*(MW2^2 + MH2*MZ2 - 2*MW2*MZ2) + 6*CW2*MW2*(-MH2 + MW2)*MZ2*
         SW2)*B0i[bb0, 0, 0, MW2])/(64*MT2*(MH2 - MW2)*Pi^2*SW2) + 
     ((9*MT2*(4*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) + 
        MZ2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*SW2)*B0i[bb0, 0, 0, MZ2])/
      (192*MT2*MZ2*Pi^2*SW2) - (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MT2, 0, MW2])/(64*MT2*Pi^2) + 
     (3*(MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(64*Pi^2) + 
     ((64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 7*MT2*MZ2^2 - 
        40*MW2*MZ2^2 + 17*MZ2^3)*B0i[bb0, MT2, MT2, MZ2])/(192*MT2*MZ2*Pi^2))*
    CHl3[2, 2] + ((-4*MW2 + 7*MZ2)/(48*Pi^2) + 
     ((3*MT2 + 4*MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(48*Pi^2) + 
     (MZ2*(-4*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(48*MT2*Pi^2) - 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MT2, MT2, MZ2])/
      (48*MT2*Pi^2))*CHq1[3, 3] + (-1/48*(9*MT2 + 2*MW2 + 7*MZ2)/Pi^2 + 
     ((15*MT2 - 4*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/(48*Pi^2) - 
     (CW2*(MT2 - 2*MW2)*MZ2*B0i[bb0, 0, 0, MW2])/(16*MT2*Pi^2) + 
     ((4*MW2 - MZ2)*MZ2*B0i[bb0, 0, 0, MZ2])/(48*MT2*Pi^2) + 
     ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MT2, 0, MW2])/(16*MT2*Pi^2) + 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MT2, MT2, MZ2])/
      (48*MT2*Pi^2))*CHq3[3, 3] + (-1/24*(2*MW2 + MZ2)/Pi^2 - 
     ((3*MT2 - 4*MW2 + 4*MZ2)*B0i[bb0, 0, 0, MT2])/(48*Pi^2) + 
     (MZ2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*MT2*Pi^2) + 
     ((4*(MW2 - MZ2)*MZ2 + MT2*(8*MW2 + MZ2))*B0i[bb0, MT2, MT2, MZ2])/
      (48*MT2*Pi^2))*CHu[3, 3])*Class[7] + 
 Class[8]*(((-5*MW2)/(16*Pi^2) - (3*CW2*MZ2*B0i[bb0, 0, 0, MW2])/(8*Pi^2))*
    Cll[1, 1, 2, 2] + 
   ((128*MW2^2 - 42*MW2*MZ2 + (9*MH2 - 54*MT2 - 53*MZ2)*MZ2)/(384*MZ2*Pi^2) + 
     (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(64*(MH2 - MW2)*Pi^2) + 
     ((64*MW2^2 + 36*MT2*MZ2 - 56*MW2*MZ2 - 17*MZ2^2)*B0i[bb0, 0, 0, MT2])/
      (192*MZ2*Pi^2) + (3*CW2*(MH2*MT2*(4*MW2 - 7*MZ2) + 
        2*MW2^2*(MW2 - MZ2) + 2*MH2*MW2*(-MW2 + MZ2) + 
        MT2*MW2*(-7*MW2 + 10*MZ2))*B0i[bb0, 0, 0, MW2])/
      (64*MT2*(MH2 - MW2)*Pi^2*SW2) + 
     ((-9*MT2*(8*MW2^2 - 18*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*SW2)*B0i[bb0, 0, 0, MZ2])/
      (192*MT2*MZ2*Pi^2*SW2) + (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MT2, 0, MW2])/(64*MT2*Pi^2) - 
     (3*(MH2 - 4*MT2)*B0i[bb0, MT2, MH2, MT2])/(64*Pi^2) - 
     ((64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 7*MT2*MZ2^2 - 
        40*MW2*MZ2^2 + 17*MZ2^3)*B0i[bb0, MT2, MT2, MZ2])/(192*MT2*MZ2*Pi^2))*
    Cll[1, 2, 2, 1] + ((3*MT2)/(32*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/
      (16*Pi^2))*Clq3[1, 1, 3, 3] + 
   ((3*MT2)/(32*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/(16*Pi^2))*
    Clq3[2, 2, 3, 3] + (MT2/(8*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(4*Pi^2))*
    Cqu1[3, 3, 3, 3] + (MT2/(6*Pi^2) - (MT2*B0i[bb0, 0, 0, MT2])/(3*Pi^2))*
    Cqu8[3, 3, 3, 3]) + Sqrt[Alfas]*((-2*Sqrt[2]*MT2*vev)/(3*MT*Pi^(3/2)) + 
   (Sqrt[2]*MT2*vev*B0i[bb0, 0, 0, MT2])/(MT*Pi^(3/2)))*Class[6]*CuG[3, 3] + 
 (-1/64*((MH2 - 6*MT2 + 2*MW2 + MZ2)*vev)/(Sqrt[2]*MT*Pi^2) + 
   (MH2*(-5*MH2 + 8*MW2)*vev*B0i[bb0, 0, 0, MH2])/(32*Sqrt[2]*MT*(MH2 - MW2)*
     Pi^2) - (MT2*vev*B0i[bb0, 0, 0, MT2])/(8*Sqrt[2]*MT*Pi^2) - 
   (3*CW2*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*vev*B0i[bb0, 0, 0, MW2])/
    (32*Sqrt[2]*MT*(MH2 - MW2)*Pi^2*SW2) + 
   (3*(-2*MW2 + MZ2)*vev*B0i[bb0, 0, 0, MZ2])/(32*Sqrt[2]*MT*Pi^2*SW2) + 
   ((MH2 - 4*MT2)*vev*B0i[bb0, MT2, MH2, MT2])/(16*Sqrt[2]*MT*Pi^2))*Class[5]*
  CuH[3, 3] + Class[6]*
  ((-1/12*(MZ2*(5*MT2 - 8*MW2 + 5*MZ2)*SW2)/(Sqrt[2]*MT*MZ*Pi^2*SW) + 
     (5*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2])/(8*Sqrt[2]*MT*MZ*Pi^2*SW) + 
     (MZ2*(-8*MW2 + 5*MZ2)*SW2*B0i[bb0, MT2, MT2, MZ2])/
      (8*Sqrt[2]*MT*MZ*Pi^2*SW))*CuB[3, 3] + 
   ((MW2*(-14*MW2 + 5*MZ2))/(12*Sqrt[2]*MT*MW*Pi^2) + 
     (3*MT2*MW2*B0i[bb0, 0, 0, MT2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (3*MW2^2*B0i[bb0, 0, 0, MW2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (3*MW2*(-MT2 + MW2)*B0i[bb0, MT2, 0, MW2])/(8*Sqrt[2]*MT*MW*Pi^2) + 
     (MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MT2, MT2, MZ2])/(8*Sqrt[2]*MT*MW*Pi^2))*
    CuW[3, 3])


==> anc/del_YT_alfas_41.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/3*(Alfas + 3*Alfas*B0i[bb0, 0, 0, MT2])/Pi


==> anc/del_YT_alfas_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
Alfas*((CHD*MW2*vev^2*Class[3])/(12*MW2*Pi - 12*MZ2*Pi) + 
  (CHD*MW2*vev^2*B0i[bb0, 0, 0, MT2]*Class[3])/(4*MW2*Pi - 4*MZ2*Pi) - 
  (CHWB*MW2*vev^2*Class[4])/(3*MW*MZ*Pi*SW) - 
  (CHWB*MW2*vev^2*B0i[bb0, 0, 0, MT2]*Class[4])/(MW*MZ*Pi*SW))


==> anc/del_YT_alfas_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
Alfas*((vev^2*CHl3[1, 1]*Class[7])/(6*Pi) + 
  (vev^2*B0i[bb0, 0, 0, MT2]*CHl3[1, 1]*Class[7])/(2*Pi) + 
  (vev^2*CHl3[2, 2]*Class[7])/(6*Pi) + 
  (vev^2*B0i[bb0, 0, 0, MT2]*CHl3[2, 2]*Class[7])/(2*Pi) - 
  (vev^2*Class[8]*Cll[1, 2, 2, 1])/(6*Pi) - 
  (vev^2*B0i[bb0, 0, 0, MT2]*Class[8]*Cll[1, 2, 2, 1])/(2*Pi))


==> anc/del_g1_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-216*MW2^3 - 422*MW2^2*MZ2 + 470*MW2*MZ2^2 + 195*MZ2^3 + 
   48*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))/(432*MZ2^2*Pi^2) + 
 (MH2^2*SW2*B0i[bb0, 0, 0, MH2])/(96*MW2*Pi^2) + 
 (((-9*MT2^2)/MW2 - (16*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))/MZ2^2 + 
    32*MW2*SW2)*B0i[bb0, 0, 0, MT2])/(144*Pi^2) + 
 ((48*MW2^3 + 20*MW2^2*MZ2 - 86*MW2*MZ2^2 - MZ2^2*(MH2 + MZ2))*
   B0i[bb0, 0, 0, MW2])/(96*MZ2^2*Pi^2) + 
 ((3*MH2*MW2 - 152*MW2^2 + 224*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
  (288*MW2*Pi^2) + ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
  (16*MW2*Pi^2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (96*MW2*Pi^2) + ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2) + 
 ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
    17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2^2*Pi^2) - 
 ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (96*MZ2^2*Pi^2)


==> anc/del_g1_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(64*(4*MT2 - 9*MW2)*MW2^2 + MW2*(3*MH2 - 338*MT2 + 854*MW2)*MZ2 + 
   (-3*MH2 + 82*MT2 - 499*MW2)*MZ2^2 + 257*MZ2^3)/(576*MZ2^2*Pi^2*SW2) + 
 (MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(32*(MH2 - MW2)*Pi^2) - 
 (MT2*(9*MT2 - 64*MW2*SW2 + 7*MZ2*SW2)*B0i[bb0, 0, 0, MT2])/
  (144*MZ2*Pi^2*SW2) - 
 (CW2*(MH2^2 + 2*MW2*(MW2 - 15*MZ2) + 3*MH2*(2*MW2 + 7*MZ2))*
   B0i[bb0, 0, 0, MW2])/(96*(MH2 - MW2)*Pi^2*SW2) + 
 ((248*MW2^2 + 3*MH2*MZ2 - 322*MW2*MZ2 + 176*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
  (288*MZ2*Pi^2*SW2) + ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
  (16*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^2*SW2) + 
 ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ2^2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2*SW2) + 
 ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
    17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2^2*Pi^2*SW2) - 
 ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (96*MZ2^2*Pi^2*SW2)


==> anc/del_g1_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*(CHD*Class[3]) - CHB*Class[4]


==> anc/del_g1_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*(CHD*Class[3])/SW2 + (-CHB - (CHWB*MW*SW)/(MZ*SW2))*Class[4] + 
 (-1/2*CHl3[1, 1] - CHl3[2, 2]/2)*Class[7] + (Class[8]*Cll[1, 2, 2, 1])/2


==> anc/del_g1_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((3*MW*MW2*SW2)/(Pi^2*vev) + (3*CW2*MW*(4*MW2 - 5*MZ2)*
     B0i[bb0, 0, 0, MW2])/(4*Pi^2*vev) + (3*MW*MZ2*B0i[bb0, 0, 0, MZ2])/
    (4*Pi^2*vev) + (3*MW*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/
    (4*Pi^2*vev) - (3*CW2*MW*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/
    (4*Pi^2*vev))*Class[1] + 
 (CHbox*((MW2 - MZ2)/(36*Pi^2) + (MH2^2*SW2*B0i[bb0, 0, 0, MH2])/
      (48*MW2*Pi^2) - ((MH2 - 2*MW2)*B0i[bb0, 0, 0, MW2])/(48*Pi^2) + 
     ((MH2 - 2*MZ2)*B0i[bb0, 0, 0, MZ2])/(48*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2*Pi^2)) + 
   CHD*(-1/1728*(24*MW2^2*(-8*MT2 + 9*MW2) + 2*MW2*(-120*MT2 + 427*MW2)*MZ2 + 
        2*(9*MH2 + 180*MT2 - 667*MW2)*MZ2^2 + 543*MZ2^3)/(MZ2^2*Pi^2) - 
     (MH2*(-24*MW2*MZ2 + MH2*(MW2 + MZ2))*B0i[bb0, 0, 0, MH2])/
      (384*MW2*MZ2*Pi^2) - 
     ((9*MT2^2*MZ2^2 + 8*MT2*MW2*(8*MW2^2 + 10*MW2*MZ2 - 15*MZ2^2) - 
        32*MW2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(576*MW2*MZ2^2*Pi^2) + 
     ((48*MW2^3 - 76*MW2^2*MZ2 - 126*MW2*MZ2^2 + (MH2 - 3*MZ2)*MZ2^2)*
       B0i[bb0, 0, 0, MW2])/(384*MZ2^2*Pi^2) + 
     ((MW2*(MH2 + 168*MW2) - 184*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (384*MW2*Pi^2) + ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
      (64*MW2*Pi^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(384*MW2*Pi^2) + 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (128*MW2*MZ2*Pi^2) + ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
     ((64*MT2*MW2^2 + 16*MW2*(5*MT2 + 2*MW2)*MZ2 + (-21*MT2 + 40*MW2)*MZ2^2 - 
        51*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(576*MZ2^2*Pi^2) - 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (384*MZ2^2*Pi^2)))*Class[3] + 
 (CHW*(-1/4*(MH2*SW2*B0i[bb0, 0, 0, MH2])/Pi^2 + 
     (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) - 
     (MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2) + 
     ((MH2 - 2*MW2)*(-MW2 + MZ2)*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^2*SW2) - 
     (MW2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ2*Pi^2)) + 
   CHWB*((MW2*(-44*MW2^2 + 36*MW2*MZ2 + MZ2*(11*MZ2 - 8*MT2*SW2)))/
      (24*MW*MZ*MZ2*Pi^2*SW) + (MH2*(MH2 + 12*MW2)*SW2*B0i[bb0, 0, 0, MH2])/
      (48*MW*MZ*Pi^2*SW) + (MT2*(-3*MT2 + 8*MW2*SW2)*B0i[bb0, 0, 0, MT2])/
      (24*MW*MZ*Pi^2*SW) - (MW2*(-88*MW2^2 + 96*MW2*MZ2 + MZ2*(MH2 + 11*MZ2))*
       B0i[bb0, 0, 0, MW2])/(48*MW*MZ*MZ2*Pi^2*SW) + 
     ((MW2*(MH2 + 52*MW2) - 38*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (48*MW*MZ*Pi^2*SW) + ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
      (8*MW*MZ*Pi^2*SW) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(48*MW*MZ*Pi^2*SW) + 
     (11*(4*MW2 - MZ2)*(2*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/
      (48*MW*MZ*Pi^2*SW) + (MW2*(MH2*(MH2 + 12*MW2) - 8*(2*MH2 + 3*MW2)*MZ2 + 
        36*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*MZ*MZ2*Pi^2*SW) + 
     (MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MW*MZ*MZ2*Pi^2*SW) - 
     (11*MW2*(4*MW2 - MZ2)*(2*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/
      (48*MW*MZ*MZ2*Pi^2*SW)) + 
   CHB*((24*MW2^3*(-8*MT2 + 9*MW2) + 2*MW2^2*(24*MT2 + 535*MW2)*MZ2 - 
       2*MW2*(9*MH2 + 50*(-3*MT2 + 22*MW2))*MZ2^2 + 
       (18*MH2 - 156*MT2 + 1037*MW2)*MZ2^3 - 177*MZ2^4)/
      (432*MZ2^3*Pi^2*SW2) + (MH2*(MH2 + 24*MW2)*SW2*B0i[bb0, 0, 0, MH2])/
      (96*MW2*Pi^2) + ((9*MT2^2*(3*MW2 - MZ2)*MZ2 - 
        4*MT2*MW2*(16*MW2^2 + 12*MW2*MZ2 - 13*MZ2^2)*SW2 + 
        32*MW2^2*MZ2^2*SW2^2)*B0i[bb0, 0, 0, MT2])/(144*MW2*MZ2^2*Pi^2*SW2) - 
     ((48*MW2^4 - 28*MW2^3*MZ2 - 3*MW2*(MH2 + 46*MW2)*MZ2^2 + 
        (MH2 + 79*MW2)*MZ2^3 + MZ2^4)*B0i[bb0, 0, 0, MW2])/
      (96*MZ2^3*Pi^2*SW2) - ((416*MW2^3 - 520*MW2^2*MZ2 + 257*MW2*MZ2^2 - 
        3*MZ2^3 + 3*MH2*MW2*(MW2 + MZ2))*B0i[bb0, 0, 0, MZ2])/
      (288*MW2*MZ2*Pi^2*SW2) + ((-MT2 + MW2)*(MT2 + 2*MW2)*(3*MW2 - MZ2)*
       B0i[bb0, MW2, 0, MT2])/(16*MW2*MZ2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(3*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (96*MW2*MZ2*Pi^2*SW2) - ((3*MW2 - MZ2)*(4*MW2 - MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (96*MW2*MZ2^2*Pi^2*SW2) - ((4*MH2*(3*MW2 - 5*MZ2)*(2*MW2 - MZ2) + 
        MH2^2*(MW2 + MZ2) - 12*MZ2*(4*MW2^2 - 9*MW2*MZ2 + 3*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^2*SW2) - 
     ((MW2 + MZ2)*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
        (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (144*MZ2^3*Pi^2*SW2) + ((4*MW2 - MZ2)*(MW2 + MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (96*MZ2^3*Pi^2*SW2)))*Class[4] + 
 (((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*
    CHd[1, 1] + ((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2))*CHd[2, 2] + ((MW2 - MZ2)/(18*Pi^2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*CHd[3, 3] + 
   ((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*
    CHe[1, 1] + ((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2))*CHe[2, 2] + ((MW2 - MZ2)/(18*Pi^2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*CHe[3, 3] + 
   ((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*
    CHl1[1, 1] + ((MW2 - MZ2)/(18*Pi^2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2))*CHl1[2, 2] + ((MW2 - MZ2)/(18*Pi^2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*CHl1[3, 3] + 
   (-1/12*(MW2*B0i[bb0, 0, 0, MW2])/Pi^2 + (MW2*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2))*CHl3[1, 1] + (-1/12*(MW2*B0i[bb0, 0, 0, MW2])/Pi^2 + 
     (MW2*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*CHl3[2, 2] + 
   (-1/12*(MW2*B0i[bb0, 0, 0, MW2])/Pi^2 + (MW2*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2))*CHl3[3, 3] + ((-MW2 + MZ2)/(18*Pi^2) + 
     ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*CHq1[1, 1] + 
   ((-MW2 + MZ2)/(18*Pi^2) + ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2))*
    CHq1[2, 2] + ((6*MT2*(-4*MW2 + MZ2) + MZ2*(8*MW2 + MZ2))/(72*MZ2*Pi^2) + 
     (MT2*(4*MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(12*MZ2*Pi^2) + 
     ((2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(24*Pi^2) + 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2))*CHq1[3, 3] + (-1/4*(MW2*B0i[bb0, 0, 0, MW2])/Pi^2 + 
     (MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2))*CHq3[1, 1] + 
   (-1/4*(MW2*B0i[bb0, 0, 0, MW2])/Pi^2 + (MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2))*
    CHq3[2, 2] + ((8*MT2*MW2 - 8*MT2*MZ2 + 2*MW2*MZ2 + MZ2^2)/(24*MZ2*Pi^2) - 
     (MT2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
      (24*MW2*MZ2*Pi^2) + ((2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(24*Pi^2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(8*MW2*Pi^2) - 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2))*CHq3[3, 3] + 
   ((-MW2 + MZ2)/(9*Pi^2) + ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2))*
    CHu[1, 1] + ((-MW2 + MZ2)/(9*Pi^2) + ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
      (6*Pi^2))*CHu[2, 2] + (((6*MT2 - MZ2)*(-MW2 + MZ2))/(18*MZ2*Pi^2) + 
     (MT2*(MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(3*MZ2*Pi^2) - 
     ((8*MT2*MW2 + MT2*MZ2 - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2))*CHu[3, 3])*Class[7] + 
 Class[6]*(((Sqrt[2]*MT*MW2*SW2)/(MZ*Pi^2*SW) - 
     (Sqrt[2]*MT*MW2*SW2*B0i[bb0, 0, 0, MT2])/(MZ*Pi^2*SW) + 
     (MT*(8*MW2 - 5*MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(4*Sqrt[2]*MZ*Pi^2*SW))*
    CuB[3, 3] + ((Sqrt[2]*MT*MW*(-MW2 + MZ2))/(MZ2*Pi^2) + 
     (MT*MW*(3*MT2 - 8*MW2*SW2)*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MW2*Pi^2) + 
     (3*MT*MW*(-MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(4*Sqrt[2]*MW2*Pi^2) + 
     (MT*MW*(-8*MW2 + 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/(4*Sqrt[2]*MZ2*Pi^2))*
    CuW[3, 3])


==> anc/del_g1_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((CW2*MW*(MW2 - MZ2))/(4*Pi^2*SW2*vev) - (3*MW*MW2^2*B0i[bb0, 0, 0, MW2])/
    (4*MZ2*Pi^2*SW2*vev) + (3*MW*MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*SW2*vev) - 
   (3*CW2*MW*(-4*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*SW2*vev) - 
   (3*CW2*MW*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/(4*Pi^2*SW2*vev))*
  Class[1] + (CHbox*((-3*MH2 + MW2 - 8*MZ2)/(288*Pi^2) + 
     (MH2*(MH2 - 4*MW2)*(-MW2 + MZ2)*B0i[bb0, 0, 0, MH2])/
      (16*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
     (MW2*(MH2^2 - 3*MH2*MW2 + MW2*(11*MW2 - 9*MZ2))*B0i[bb0, 0, 0, MW2])/
      (48*(MH2 - MW2)*MZ2*Pi^2*SW2) + ((MH2 - 2*MZ2)*B0i[bb0, 0, 0, MZ2])/
      (48*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^2*SW2) - 
     ((MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2^2*Pi^2*SW2^2)) + 
   CHD*(-1/2304*(-576*MW2^4 + 6*MW2^2*(-MH2 + 64*MT2 + 200*MW2)*MZ2 + 
        MW2*(-15*MH2 - 846*MT2 + 208*MW2)*MZ2^2 + 
        (21*MH2 + 462*MT2 - 1601*MW2)*MZ2^3 + 733*MZ2^4)/(MZ2^3*Pi^2*SW2^2) + 
     (MH2*(-2*MH2^2 - 12*MW2*(2*MW2 + MZ2) + MH2*(8*MW2 + 21*MZ2))*
       B0i[bb0, 0, 0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
     (MT2*(-32*MW2^2 + 75*MW2*MZ2 + (3*MT2 - 43*MZ2)*MZ2)*
       B0i[bb0, 0, 0, MT2])/(192*MZ2^2*Pi^2*SW2^2) - 
     (MW2*(96*MW2^3*(-MH2 + MW2) + 2*MW2*(MH2^2 + 36*MH2*MW2 - 28*MW2^2)*
         MZ2 - (MH2^2 + 8*MH2*MW2 + 18*MW2^2)*MZ2^2 + (59*MH2 - 50*MW2)*
         MZ2^3)*B0i[bb0, 0, 0, MW2])/(384*(MH2 - MW2)*MZ2^3*Pi^2*SW2^2) + 
     ((120*MW2^3 - 428*MW2^2*MZ2 + 574*MW2*MZ2^2 + (MH2 - 232*MZ2)*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^2*SW2^2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(64*MZ2*Pi^2*SW2^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(-2*MW2 + MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (384*MZ2^2*Pi^2*SW2^2) - ((2*MW2 - 3*MZ2)*(4*MW2 - MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (384*MZ2^3*Pi^2*SW2^2) + ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2*SW2^2) - 
     ((32*MT2*MW2^2 + 4*MW2*(-9*MT2 + 4*MW2)*MZ2 + (7*MT2 - 36*MW2)*MZ2^2 + 
        17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2^2*Pi^2*SW2^2) - 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (384*MZ2^2*Pi^2*SW2^2)))*Class[3] + 
 (CHW*((MW2^2*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) - 
     (MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*SW2) + 
     ((MH2 - 2*MW2)*MW2*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^2*SW2) - 
     (MW2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ2*Pi^2*SW2)) + 
   CHWB*((MW2*(-1440*MW2^2 + MT2*(512*MW2 - 446*MZ2) + 1298*MW2*MZ2 + 
        7*(3*MH2 - 37*MZ2)*MZ2))/(576*MW*MZ*MZ2*Pi^2*SW) + 
     ((MH2^3 + 26*MH2^2*MW2 - 36*MH2*MW2^2)*B0i[bb0, 0, 0, MH2])/
      (96*MH2*MW*MZ*Pi^2*SW - 96*MW*MW2*MZ*Pi^2*SW) - 
     (MT2*(128*MW2^2 + 9*MT2*MZ2 - 125*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
      (144*MW*MZ*MZ2*Pi^2*SW) - 
     (MW2*(48*MW2^3*(-MH2 + MW2) - MW2*(MH2^2 + 20*MH2*MW2 - 30*MW2^2)*MZ2 + 
        (MH2^2 + 76*MH2*MW2 - 86*MW2^2)*MZ2^2 + (MH2 - MW2)*MZ2^3)*
       B0i[bb0, 0, 0, MW2])/(96*MW*(MH2 - MW2)*MZ*MZ2^2*Pi^2*SW*SW2) + 
     ((-424*MW2^3 + 866*MW2^2*MZ2 - 418*MW2*MZ2^2 + 3*MZ2^3)*
       B0i[bb0, 0, 0, MZ2])/(288*MW*MZ*MZ2*Pi^2*SW*SW2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(16*MW*MZ*Pi^2*SW) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (96*MW*MZ*Pi^2*SW) + ((4*MW2 - MZ2)*(36*MW2^2 + 40*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW*MZ*MZ2*Pi^2*SW) - 
     (MW2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*Pi^2*SW) + 
     (MW2*(8*MW2 - 5*MZ2)*(2*MT2 + MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (18*MW*MZ*MZ2*Pi^2*SW) - (MW2*(4*MW2 - MZ2)*(6*MW2 + 5*MZ2)*
       B0i[bb0, MZ2, MW2, MW2])/(24*MW*MZ*MZ2*Pi^2*SW)) + 
   CHB*((64*MW2^2*(-4*MT2 + 9*MW2) + (-21*MH2 + 446*MT2 - 890*MW2)*MW2*MZ2 + 
       (21*MH2 - 190*MT2 + 517*MW2)*MZ2^2 - 239*MZ2^3)/(576*MZ2^2*Pi^2*SW2) + 
     (3*MH2*(3*MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(32*(MH2 - MW2)*Pi^2) + 
     (MT2*(9*MT2 - 64*MW2*SW2 + 61*MZ2*SW2)*B0i[bb0, 0, 0, MT2])/
      (144*MZ2*Pi^2*SW2) + (MW2*(MH2^2 - 34*MW2^2 + 3*MH2*(8*MW2 - 5*MZ2) + 
        24*MW2*MZ2)*B0i[bb0, 0, 0, MW2])/(96*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
     ((248*MW2^2 + 3*MH2*MZ2 - 502*MW2*MZ2 + 302*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (288*MZ2*Pi^2*SW2) + ((-MT2 + MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
      (16*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^2*SW2) - 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (96*MZ2^2*Pi^2*SW2) - ((MH2^2 - 24*MH2*MW2 + 20*MH2*MZ2 + 48*MW2*MZ2 - 
        36*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2*SW2) - 
     ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
        17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2^2*Pi^2*SW2) + 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (96*MZ2^2*Pi^2*SW2)))*Class[4] + 
 (((MW2 - MZ2)/(18*Pi^2*SW2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2*SW2))*CHd[1, 1] + ((MW2 - MZ2)/(18*Pi^2*SW2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHd[2, 2] + 
   ((MW2 - MZ2)/(18*Pi^2*SW2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2*SW2))*CHd[3, 3] + ((MW2 - MZ2)/(18*Pi^2*SW2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHe[1, 1] + 
   ((MW2 - MZ2)/(18*Pi^2*SW2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2*SW2))*CHe[2, 2] + ((MW2 - MZ2)/(18*Pi^2*SW2) + 
     ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHe[3, 3] + 
   ((MW2 - MZ2)/(18*Pi^2*SW2) + (3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/
      (16*Pi^2*SW2) - ((9*MW2^2 - 13*MW2*MZ2 + 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (48*MZ2*Pi^2*SW2))*CHl1[1, 1] + 
   ((MW2 - MZ2)/(18*Pi^2*SW2) + (3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/
      (16*Pi^2*SW2) - ((9*MW2^2 - 13*MW2*MZ2 + 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (48*MZ2*Pi^2*SW2))*CHl1[2, 2] + 
   ((MW2 - MZ2)/(18*Pi^2*SW2) + ((MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2*SW2))*CHl1[3, 3] + 
   ((1728*MW2^3 - 2266*MW2^2*MZ2 + 3*(3*MH2 - 257*MZ2)*MZ2^2 + 
       MW2*MZ2*(-9*MH2 + 1201*MZ2) - 6*MT2*(128*MW2^2 - 187*MW2*MZ2 + 
         59*MZ2^2))/(1152*MZ2^2*Pi^2*SW2) - 
     (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(64*(MH2 - MW2)*Pi^2) + 
     (MT2*(64*MW2^2 - 89*MW2*MZ2 + MZ2*(9*MT2 + 25*MZ2))*B0i[bb0, 0, 0, MT2])/
      (96*MZ2^2*Pi^2*SW2) + (CW2*(3*MH2^2 - 2*MW2*(7*MW2 + 27*MZ2) + 
        MH2*(38*MW2 + 27*MZ2))*B0i[bb0, 0, 0, MW2])/(192*(MH2 - MW2)*Pi^2*
       SW2) - ((212*MW2^2 + 3*MH2*MZ2 - 302*MW2*MZ2 + 176*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(192*MZ2*Pi^2*SW2) + 
     (3*(-MT2 + MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(32*MZ2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (64*MZ2*Pi^2*SW2) - ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(64*MZ2^2*Pi^2*SW2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (64*MZ2*Pi^2*SW2) - ((64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 
        7*MT2*MZ2^2 - 40*MW2*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (96*MZ2^2*Pi^2*SW2) + ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^2*Pi^2*SW2))*CHl3[1, 1] + 
   ((1728*MW2^3 - 2266*MW2^2*MZ2 + 3*(3*MH2 - 257*MZ2)*MZ2^2 + 
       MW2*MZ2*(-9*MH2 + 1201*MZ2) - 6*MT2*(128*MW2^2 - 187*MW2*MZ2 + 
         59*MZ2^2))/(1152*MZ2^2*Pi^2*SW2) - 
     (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(64*(MH2 - MW2)*Pi^2) + 
     (MT2*(64*MW2^2 - 89*MW2*MZ2 + MZ2*(9*MT2 + 25*MZ2))*B0i[bb0, 0, 0, MT2])/
      (96*MZ2^2*Pi^2*SW2) + (CW2*(3*MH2^2 - 2*MW2*(7*MW2 + 27*MZ2) + 
        MH2*(38*MW2 + 27*MZ2))*B0i[bb0, 0, 0, MW2])/(192*(MH2 - MW2)*Pi^2*
       SW2) - ((212*MW2^2 + 3*MH2*MZ2 - 302*MW2*MZ2 + 176*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(192*MZ2*Pi^2*SW2) + 
     (3*(-MT2 + MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(32*MZ2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (64*MZ2*Pi^2*SW2) - ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(64*MZ2^2*Pi^2*SW2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (64*MZ2*Pi^2*SW2) - ((64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 
        7*MT2*MZ2^2 - 40*MW2*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (96*MZ2^2*Pi^2*SW2) + ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^2*Pi^2*SW2))*CHl3[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) - (CW2*MW2*B0i[bb0, 0, 0, MW2])/
      (12*Pi^2*SW2) + (MW2*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl3[3, 3] + 
   ((-MW2 + MZ2)/(18*Pi^2*SW2) + ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
      (12*Pi^2*SW2))*CHq1[1, 1] + ((-MW2 + MZ2)/(18*Pi^2*SW2) + 
     ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHq1[2, 2] + 
   ((6*MT2*(-4*MW2 + MZ2) + MZ2*(8*MW2 + MZ2))/(72*MZ2*Pi^2*SW2) + 
     (MT2*(4*MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(12*MZ2*Pi^2*SW2) + 
     ((2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(24*Pi^2*SW2) + 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2*SW2))*CHq1[3, 3] + ((MW2*(-MW2 + MZ2))/(6*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MW2])/(4*Pi^2*SW2) + (MW2*B0i[bb0, 0, 0, MZ2])/
      (4*Pi^2*SW2))*CHq3[1, 1] + ((MW2*(-MW2 + MZ2))/(6*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MW2])/(4*Pi^2*SW2) + (MW2*B0i[bb0, 0, 0, MZ2])/
      (4*Pi^2*SW2))*CHq3[2, 2] + 
   ((13*MT2*MW2 + 4*MW2^2 - 13*MT2*MZ2 + 2*MZ2^2)/(48*MZ2*Pi^2*SW2) - 
     (MT2*(3*MT2 + 11*(MW2 - MZ2))*B0i[bb0, 0, 0, MT2])/(24*MZ2*Pi^2*SW2) + 
     ((2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(24*Pi^2*SW2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^2*SW2) - 
     ((-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2*SW2))*CHq3[3, 3] + 
   ((-MW2 + MZ2)/(9*Pi^2*SW2) + ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
      (6*Pi^2*SW2))*CHu[1, 1] + ((-MW2 + MZ2)/(9*Pi^2*SW2) + 
     ((-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHu[2, 2] + 
   (((6*MT2 - MZ2)*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (MT2*(MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(3*MZ2*Pi^2*SW2) - 
     ((4*(MW2 - MZ2)*MZ2 + MT2*(8*MW2 + MZ2))*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2*Pi^2*SW2))*CHu[3, 3])*Class[7] + 
 Class[8]*(((5*MW2*(MW2 - MZ2))/(16*MZ2*Pi^2*SW2) - 
     (3*CW2*MZ2*B0i[bb0, 0, 0, MW2])/(8*Pi^2))*Cll[1, 1, 2, 2] + 
   ((-576*MW2^3 + 734*MW2^2*MZ2 + MW2*(3*MH2 - 319*MZ2)*MZ2 + 
       MZ2^2*(-3*MH2 + 197*MZ2) + MT2*(256*MW2^2 - 338*MW2*MZ2 + 82*MZ2^2))/
      (384*MZ2^2*Pi^2*SW2) + (3*MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*Pi^2) - (MT2*(64*MW2^2 - 71*MW2*MZ2 + 
        MZ2*(9*MT2 + 7*MZ2))*B0i[bb0, 0, 0, MT2])/(96*MZ2^2*Pi^2*SW2) - 
     (CW2*(MH2^2 + 2*MW2*(MW2 - 15*MZ2) + 3*MH2*(2*MW2 + 7*MZ2))*
       B0i[bb0, 0, 0, MW2])/(64*(MH2 - MW2)*Pi^2*SW2) + 
     ((176*MW2^2 + 3*MH2*MZ2 - 214*MW2*MZ2 + 140*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
      (192*MZ2*Pi^2*SW2) + (3*(MT2 - MW2)*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(32*MZ2*Pi^2*SW2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (64*MZ2*Pi^2*SW2) + ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (64*MZ2*Pi^2*SW2) + ((64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
        (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (96*MZ2^2*Pi^2*SW2) - ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^2*Pi^2*SW2))*Cll[1, 2, 2, 1] + 
   ((-3*MT2*(MW2 - MZ2))/(32*MZ2*Pi^2*SW2) + 
     (3*MT2*(MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(16*MZ2*Pi^2*SW2))*
    Clq3[1, 1, 3, 3] + ((-3*MT2*(MW2 - MZ2))/(32*MZ2*Pi^2*SW2) + 
     (3*MT2*(MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(16*MZ2*Pi^2*SW2))*
    Clq3[2, 2, 3, 3]) + 
 Class[6]*((MT*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
    (4*Sqrt[2]*MZ*Pi^2*SW) + 
   ((3*MT*MT2*MW*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MZ2*Pi^2*SW2) - 
     (3*MT*MW*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2])/(4*Sqrt[2]*MZ2*Pi^2*SW2) + 
     (MT*MW*(-8*MW2 + 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (4*Sqrt[2]*MZ2*Pi^2*SW2))*CuW[3, 3])


==> anc/del_g2_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW2*(216*MW2^3 + 422*MW2^2*MZ2 - 1036*MW2*MZ2^2 + 371*MZ2^3 - 
    48*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)))/(432*MZ2^3*Pi^2*SW2) - 
 (MH2^2*B0i[bb0, 0, 0, MH2])/(96*MZ2*Pi^2) + 
 ((9*MT2^2*MZ2^2 + 16*MT2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
    32*MW2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/(144*MZ2^3*Pi^2*SW2) - 
 (MW2*(48*MW2^3 + 20*MW2^2*MZ2 - (MH2 + 170*MW2)*MZ2^2 + 83*MZ2^3)*
   B0i[bb0, 0, 0, MW2])/(96*MZ2^3*Pi^2*SW2) - 
 ((MW2*(MH2 + 56*MW2) - 32*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/
  (96*MZ2*Pi^2*SW2) - ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
  (16*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^2*SW2) - 
 ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ2^2*Pi^2*SW2) - (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^2*SW2) - 
 (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 
    17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2^3*Pi^2*SW2) + 
 (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (96*MZ2^3*Pi^2*SW2)


==> anc/del_g2_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(288*MW2^2 - 374*MW2*MZ2 - 3*MZ2*(MH2 - 6*MT2 + MZ2))/(576*MZ2*Pi^2) - 
 (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, 0, 0, MH2])/
  (96*(MH2 - MW2)*MW2*Pi^2) + (MT2*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/
  (16*MW2*Pi^2) + ((-27*MW2 + (MH2*(MH2 + 8*MW2))/(MH2 - MW2) + 
    (48*MW2^2)/MZ2 + MZ2 - (9*MW2^2)/(MZ2*SW2))*B0i[bb0, 0, 0, MW2])/
  (96*Pi^2) - ((24*MW2^3 - 50*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(96*MW2*MZ2*Pi^2*SW2) - 
 ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2) + 
 ((-68*MW2 - (48*MW2^2)/MZ2 + 16*MZ2 + MZ2^2/MW2)*B0i[bb0, MW2, MW2, MZ2])/
  (96*Pi^2)


==> anc/del_g2_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*CW2*Class[3])/(4*SW2) + (-CHW + (CHWB*CW)/SW)*Class[4]


==> anc/del_g2_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CHW*Class[4]) + (-1/2*CHl3[1, 1] - CHl3[2, 2]/2)*Class[7] + 
 (Class[8]*Cll[1, 2, 2, 1])/2


==> anc/del_g2_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((-3*MW2^2*(2*MW2 - 3*MZ2))/(2*MW*MZ2*Pi^2*vev) - 
   (3*MW2^2*(4*MW2 - 3*MZ2)*(MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/
    (4*MW*MZ2^2*Pi^2*SW2*vev) - (3*MW2^2*B0i[bb0, 0, 0, MZ2])/
    (4*MW*Pi^2*SW2*vev) + (3*MW2^2*(-4*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW*MZ2*Pi^2*SW2*vev) + (3*MW2^3*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/
    (4*MW*MZ2^2*Pi^2*SW2*vev))*Class[1] + 
 (CHbox*(MW2/(36*Pi^2) + (MH2^2*(MW2 - MZ2)*B0i[bb0, 0, 0, MH2])/
      (48*MZ2^2*Pi^2*SW2) + ((MH2 - 2*MW2)*MW2*B0i[bb0, 0, 0, MW2])/
      (48*MZ2*Pi^2*SW2) - (MW2*(MH2 - 2*MZ2)*B0i[bb0, 0, 0, MZ2])/
      (48*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^2*SW2) + 
     (MW2*(MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2^3*Pi^2*SW2^2)) + 
   CHD*((MW2*(-216*MW2^4 + 10*MW2^3*MZ2 + 2*MW2*(-9*MH2 + 878*MW2)*MZ2^2 + 
        (18*MH2 - 1589*MW2)*MZ2^3 - 42*MZ2^4 - 24*MT2*(4*MW2 - 9*MZ2)*MZ2*
         (2*MW2 + MZ2)*SW2))/(1728*MZ2^4*Pi^2*SW2^2) + 
     (MH2*(MH2*(MW2 - 2*MZ2) - 24*MW2*MZ2)*B0i[bb0, 0, 0, MH2])/
      (384*MZ2^2*Pi^2*SW2) + ((9*MT2^2*MZ2*(-MW2 + 4*MZ2) + 
        8*MT2*MW2*(4*MW2 - 9*MZ2)*(2*MW2 + MZ2)*SW2 - 32*MW2^2*MZ2^2*SW2^2)*
       B0i[bb0, 0, 0, MT2])/(576*MZ2^3*Pi^2*SW2^2) + 
     (MW2*(48*MW2^4 - 268*MW2^3*MZ2 + MW2*(MH2 + 142*MW2)*MZ2^2 + 
        (2*MH2 + 129*MW2)*MZ2^3 + 6*MZ2^4)*B0i[bb0, 0, 0, MW2])/
      (384*MZ2^4*Pi^2*SW2^2) + 
     (((MH2 - 152*MW2)*MW2^2 - 4*(MH2 - 30*MW2)*MW2*MZ2 - 37*MW2*MZ2^2 - 
        6*MZ2^3)*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^2*SW2^2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(MW2 - 4*MZ2)*B0i[bb0, MW2, 0, MT2])/
      (64*MZ2^2*Pi^2*SW2^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(MW2 + 2*MZ2)*
       B0i[bb0, MW2, MH2, MW2])/(384*MZ2^2*Pi^2*SW2^2) + 
     ((MW2 - 2*MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(128*MZ2^3*Pi^2*SW2^2) + 
     (MW2*(MW2 - 4*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2^3*Pi^2*SW2^2) + 
     (MW2^2*(64*MT2*MW2^2 + 16*MW2*(-11*MT2 + 2*MW2)*MZ2 + 
        (139*MT2 - 88*MW2)*MZ2^2 + 29*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (576*MZ2^4*Pi^2*SW2^2) - (MW2*(MW2 - 4*MZ2)*(4*MW2 - MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (384*MZ2^4*Pi^2*SW2^2)))*Class[3] + 
 (CHB*(-1/4*(MH2*MW2*B0i[bb0, 0, 0, MH2])/(MZ2*Pi^2) + 
     (MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2) + 
     (MW2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ2*Pi^2)) + 
   CHW*((24*MW2^3*(-8*MT2 + 9*MW2) + 2*MW2^2*(120*MT2 + 427*MW2)*MZ2 - 
       2*MW2*(9*MH2 - 30*MT2 + 1028*MW2)*MZ2^2 + (18*(MH2 - 6*MT2) + 941*MW2)*
        MZ2^3 + 18*MZ2^4)/(432*MZ2^3*Pi^2*SW2) + 
     (MH2*(-(MH2*MW2) + 24*MW2^2 + 2*MH2*MZ2)*B0i[bb0, 0, 0, MH2])/
      (96*MW2*MZ2*Pi^2) + ((9*MT2^2*(3*MW2 - 2*MZ2)*MZ2 + 
        4*MT2*MW2*(-16*MW2^2 + 4*MW2*MZ2 + 9*MZ2^2)*SW2 + 
        32*MW2^2*MZ2^2*SW2^2)*B0i[bb0, 0, 0, MT2])/(144*MW2*MZ2^2*Pi^2*SW2) + 
     ((-48*MW2^4 + 76*MW2^3*MZ2 + 50*MW2^2*MZ2^2 + 3*MW2*(MH2 - 27*MZ2)*
         MZ2^2 - 2*MZ2^3*(MH2 + MZ2))*B0i[bb0, 0, 0, MW2])/
      (96*MZ2^3*Pi^2*SW2) + ((-(MH2*MW2^2) + 16*MW2^3 - 32*MW2^2*MZ2 + 
        13*MW2*MZ2^2 + 2*MZ2^3)*B0i[bb0, 0, 0, MZ2])/(96*MW2*MZ2*Pi^2*SW2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(-3*MW2 + 2*MZ2)*B0i[bb0, MW2, 0, MT2])/
      (16*MW2*MZ2*Pi^2*SW2) + 
     ((MH2^2*(3*MW2 - 2*MZ2) + 12*MW2^2*(7*MW2 - 2*MZ2) + 
        4*MH2*MW2*(-9*MW2 + 2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
      (96*MW2*MZ2*Pi^2*SW2) - ((3*MW2 - 2*MZ2)*(4*MW2 - MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (96*MW2*MZ2^2*Pi^2*SW2) - (MW2*(MH2^2 + 12*MZ2*(4*MW2 + MZ2) - 
        4*MH2*(6*MW2 + MZ2))*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^2*SW2) - 
     (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
        (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (144*MZ2^3*Pi^2*SW2) + (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^3*Pi^2*SW2)) + 
   CHWB*(-1/432*(MW2*(24*MW2^3*(-8*MT2 + 9*MW2) + 2*(288*MT2 - 77*MW2)*MW2^2*
          MZ2 - 2*MW2*(9*MH2 + 162*MT2 + 416*MW2)*MZ2^2 + 
         (18*MH2 - 60*MT2 + 611*MW2)*MZ2^3 + 213*MZ2^4))/
       (MW*MZ*MZ2^3*Pi^2*SW*SW2) - (MH2*(MW2*(MH2 + 24*MW2) + 3*MH2*MZ2)*
       B0i[bb0, 0, 0, MH2])/(96*MW*MZ*MZ2*Pi^2*SW) + 
     ((-9*MT2^2*(MW2 - 3*MZ2)*MZ2 + 4*MT2*MW2*(16*MW2^2 - 32*MW2*MZ2 - 
          5*MZ2^2)*SW2 - 32*MW2^2*MZ2^2*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (144*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     (MW2*(48*MW2^4 - 300*MW2^3*MZ2 + MW2*(-MH2 + 254*MW2)*MZ2^2 + 
        3*(MH2 + 11*MW2)*MZ2^3 + 3*MZ2^4)*B0i[bb0, 0, 0, MW2])/
      (96*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
     ((608*MW2^3 - 796*MW2^2*MZ2 + 329*MW2*MZ2^2 + 9*MZ2^3 + 
        3*MH2*MW2*(MW2 + MZ2))*B0i[bb0, 0, 0, MZ2])/(288*MW*MZ*MZ2*Pi^2*SW*
       SW2) + ((MT2 - MW2)*(MT2 + 2*MW2)*(MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2])/
      (16*MW*MZ*MZ2*Pi^2*SW*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/(96*MW*MZ*MZ2*Pi^2*SW*SW2) + 
     ((4*MW2 - MZ2)*(36*MW2^3 - 20*MW2^2*MZ2 - 79*MW2*MZ2^2 - 3*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
     (MW2*(MH2^2*(MW2 + MZ2) + 4*MH2*(6*MW2^2 - 7*MW2*MZ2 - MZ2^2) + 
        12*MZ2*(-4*MW2^2 + 5*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
     (MW2*(-64*MT2*MW2^3 + 32*(6*MT2 - MW2)*MW2^2*MZ2 + 
        3*MW2*(-51*MT2 + 32*MW2)*MZ2^2 + 7*(MT2 - 9*MW2)*MZ2^3 + 17*MZ2^4)*
       B0i[bb0, MZ2, MT2, MT2])/(144*MW*MZ*MZ2^3*Pi^2*SW*SW2) - 
     (MW2*(4*MW2 - MZ2)*(12*MW2^3 - 36*MW2^2*MZ2 - 41*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(96*MW*MZ*MZ2^3*Pi^2*SW*SW2)))*Class[4] + 
 (((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHd[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHd[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHd[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHe[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHe[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHe[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl1[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl1[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl1[3, 3] + 
   ((MW2^2*B0i[bb0, 0, 0, MW2])/(12*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl3[1, 1] + 
   ((MW2^2*B0i[bb0, 0, 0, MW2])/(12*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl3[2, 2] + 
   ((MW2^2*B0i[bb0, 0, 0, MW2])/(12*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHl3[3, 3] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHq1[1, 1] + 
   ((MW2*(MW2 - MZ2))/(18*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2))*CHq1[2, 2] + 
   (-1/72*(MW2*(6*MT2*(-4*MW2 + MZ2) + MZ2*(8*MW2 + MZ2)))/(MZ2^2*Pi^2*SW2) + 
     (MT2*MW2*(-4*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/(12*MZ2^2*Pi^2*SW2) - 
     (CW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(24*Pi^2*SW2) - 
     (MW2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2))*CHq1[3, 3] + 
   ((MW2^2*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*SW2))*CHq3[1, 1] + 
   ((MW2^2*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*SW2))*CHq3[2, 2] + 
   (-1/24*(MW2*(8*MT2*(MW2 - MZ2) + MZ2*(2*MW2 + MZ2)))/(MZ2^2*Pi^2*SW2) + 
     (MT2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
      (24*MZ2^2*Pi^2*SW2) - (CW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
      (24*Pi^2*SW2) - ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/
      (8*MZ2*Pi^2*SW2) + (MW2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2))*CHq3[3, 3] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHu[1, 1] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHu[2, 2] + 
   (-1/18*(MW2*(MW2 - MZ2)*(-6*MT2 + MZ2))/(MZ2^2*Pi^2*SW2) + 
     (MT2*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/(3*MZ2^2*Pi^2*SW2) + 
     (MW2*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*MZ2^2*Pi^2*SW2))*CHu[3, 3])*Class[7] + 
 Class[6]*(((Sqrt[2]*MT*MW2*SW2)/(MZ*Pi^2*SW) - 
     (Sqrt[2]*MT*MW2*SW2*B0i[bb0, 0, 0, MT2])/(MZ*Pi^2*SW) - 
     (MT*MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (4*Sqrt[2]*MZ*MZ2*Pi^2*SW))*CuB[3, 3] + 
   ((Sqrt[2]*MT*MW2*SW2)/(MW*Pi^2) - (MT*MW2*(3*MT2 + 8*MZ2*SW2^2)*
       B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MW*MZ2*Pi^2*SW2) + 
     (3*CW2*MT*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2])/(4*Sqrt[2]*MW*Pi^2*SW2) + 
     (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (4*Sqrt[2]*MW*MZ2^2*Pi^2*SW2))*CuW[3, 3])


==> anc/del_g2_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((5*MW2^2)/(4*MW*Pi^2*vev) - (3*MW2^2*B0i[bb0, 0, 0, MW2])/
    (4*MW*Pi^2*vev) - (3*MW2*MZ2*B0i[bb0, 0, 0, MZ2])/(4*MW*Pi^2*vev) - 
   (3*MW2*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*MW*Pi^2*vev))*Class[1] + 
 (CHbox*((-3*MH2 + MW2)/(288*Pi^2) + (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, 0, 0, MH2])/(48*MW2*(-MH2 + MW2)*Pi^2) + 
     ((MH2^2 - 3*MH2*MW2 + 11*MW2^2)*B0i[bb0, 0, 0, MW2])/
      (48*(MH2 - MW2)*Pi^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^2)) + 
   CHD*((96*MW2^2 - 8*MW2*MZ2 + (MH2 - MZ2)*MZ2)/(384*MZ2*Pi^2) + 
     (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, 0, 0, MH2])/
      (192*(MH2 - MW2)*MW2*Pi^2) - 
     ((48*(MH2 - MW2)*MW2^3 - MW2*(MH2^2 + 36*MH2*MW2 - 28*MW2^2)*MZ2 + 
        (MH2^2 - 2*MH2*MW2 + 10*MW2^2)*MZ2^2 + (-MH2 + MW2)*MZ2^3)*
       B0i[bb0, 0, 0, MW2])/(192*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
     ((60*MW2^3 - 86*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
      (192*MW2*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^2) - 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (192*MW2*MZ2*Pi^2)))*Class[3] + 
 (CHW*((-288*MW2^2 + 410*MW2*MZ2 + 21*MZ2*(MH2 - 6*MT2 + MZ2))/
      (576*MZ2*Pi^2) + (MH2*(MH2^2 + 26*MH2*MW2 - 36*MW2^2)*
       B0i[bb0, 0, 0, MH2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
     (MT2*(MT2 - 5*MW2)*B0i[bb0, 0, 0, MT2])/(16*MW2*Pi^2) - 
     (((MH2*(MH2 - 10*MW2))/(MH2 - MW2) + 51*MW2 + MZ2 + 
        (3*MW2^2*(3 + 16*SW2))/(MZ2*SW2))*B0i[bb0, 0, 0, MW2])/(96*Pi^2) + 
     ((24*MW2^3 - 14*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
      (96*MW2*MZ2*Pi^2*SW2) + ((MT2 - MW2)*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^2) - 
     ((MH2^2 + 20*MH2*MW2 - 36*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (96*MW2*Pi^2) + ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2)) + 
   CHWB*((MW2*(24*MW2 - MZ2)*SW)/(24*MW*MZ*Pi^2) + 
     (MW2*(24*MW2 + 5*MZ2)*SW*B0i[bb0, 0, 0, MW2])/(24*MW*MZ*Pi^2) + 
     ((12*MW2 - 5*MZ2)*MZ2*SW*B0i[bb0, 0, 0, MZ2])/(24*MW*MZ*Pi^2) - 
     ((4*MW2 - MZ2)*(6*MW2 + 5*MZ2)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (24*MW*MZ*Pi^2)))*Class[4] + 
 (((3*MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(16*MZ2*Pi^2*SW2))*CHl1[1, 1] + 
   ((3*MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(16*MZ2*Pi^2*SW2))*CHl1[2, 2] + 
   ((-864*MW2^2 + 826*MW2*MZ2 + 9*MZ2*(MH2 - 18*MT2 + MZ2))/(1152*MZ2*Pi^2) + 
     (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*MW2*Pi^2) - (3*MT2*(MT2 - MW2)*B0i[bb0, 0, 0, MT2])/
      (32*MW2*Pi^2) + ((MH2*(144*MW2^3 - 154*MW2^2*MZ2 + 40*MW2*MZ2^2 - 
          3*MZ2^3) + MW2*(-144*MW2^3 + 178*MW2^2*MZ2 - 64*MW2*MZ2^2 + 
          3*MZ2^3) - 3*MH2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (192*(MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
     ((36*MW2^3 - 62*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
      (64*MW2*MZ2*Pi^2*SW2) + (3*(MT2 - MW2)*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/(64*MW2*Pi^2) + 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (64*MW2*MZ2*Pi^2))*CHl3[1, 1] + 
   ((-864*MW2^2 + 826*MW2*MZ2 + 9*MZ2*(MH2 - 18*MT2 + MZ2))/(1152*MZ2*Pi^2) + 
     (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*MW2*Pi^2) - (3*MT2*(MT2 - MW2)*B0i[bb0, 0, 0, MT2])/
      (32*MW2*Pi^2) + ((MH2*(144*MW2^3 - 154*MW2^2*MZ2 + 40*MW2*MZ2^2 - 
          3*MZ2^3) + MW2*(-144*MW2^3 + 178*MW2^2*MZ2 - 64*MW2*MZ2^2 + 
          3*MZ2^3) - 3*MH2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (192*(MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
     ((36*MW2^3 - 62*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
      (64*MW2*MZ2*Pi^2*SW2) + (3*(MT2 - MW2)*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/(64*MW2*Pi^2) + 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (64*MW2*MZ2*Pi^2))*CHl3[2, 2] + 
   (MW2/(18*Pi^2) + (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(12*MZ2*Pi^2*SW2))*
    CHl3[3, 3] + (MW2/(6*Pi^2) + (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
      (4*MZ2*Pi^2*SW2))*CHq3[1, 1] + 
   (MW2/(6*Pi^2) + (MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2))*
    CHq3[2, 2] + ((3*MT2 - 4*MW2)/(48*Pi^2) + 
     (MT2*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(8*MW2*Pi^2) - 
     ((MT2 - MW2)*(MT2 + 2*MW2)*B0i[bb0, MW2, 0, MT2])/(8*MW2*Pi^2))*
    CHq3[3, 3])*Class[7] + 
 Class[8]*(((-5*MW2)/(16*Pi^2) - (3*MW2*B0i[bb0, 0, 0, MW2])/(8*Pi^2))*
    Cll[1, 1, 2, 2] + 
   ((288*MW2^2 - 254*MW2*MZ2 - 3*MZ2*(MH2 - 6*MT2 + 21*MZ2))/(384*MZ2*Pi^2) - 
     (MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - MW2)*MW2*Pi^2) + (3*MT2*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/
      (32*MW2*Pi^2) - ((48*(MH2 - MW2)*MW2^3 + 
        MW2*(MH2^2 - 58*MH2*MW2 + 66*MW2^2)*MZ2 - 
        (MH2^2 - 20*MH2*MW2 + 28*MW2^2)*MZ2^2 + (-MH2 + MW2)*MZ2^3)*
       B0i[bb0, 0, 0, MW2])/(64*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
     ((48*MW2^3 - 86*MW2^2*MZ2 + 28*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
      (64*MW2*MZ2*Pi^2*SW2) - (3*(MT2 - MW2)*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/(64*MW2*Pi^2) - 
     ((4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
      (64*MW2*MZ2*Pi^2))*Cll[1, 2, 2, 1] + 
   ((3*MT2)/(32*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/(16*Pi^2))*
    Clq3[1, 1, 3, 3] + ((3*MT2)/(32*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/
      (16*Pi^2))*Clq3[2, 2, 3, 3]) + 
 ((-3*MT*MT2*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MW*Pi^2) + 
   (3*MT*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2])/(4*Sqrt[2]*MW*Pi^2))*Class[6]*
  CuW[3, 3]


==> anc/del_g3_41.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(Alfas*vev^2)/Pi + (Alfas*vev^2*B0i[bb0, 0, 0, MT2])/(12*Pi)


==> anc/del_g3_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(Alfas*vev^2)/Pi + (Alfas*vev^2*B0i[bb0, 0, 0, MT2])/(12*Pi)


==> anc/del_g3_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(Alfas*vev^2)/Pi + (Alfas*vev^2*B0i[bb0, 0, 0, MT2])/(12*Pi)


==> anc/del_g3_60.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CHG*Class[4])


==> anc/del_g3_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CHG*Class[4])


==> anc/del_g3_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(CHG*Class[4])


==> anc/del_g3_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHG*((-(CW2*MZ2^2*(48*MT2*SW2 + MW2*(27 + 854*SW2))) + 
     SW2*(-216*MW2^3 + 665*MW2*MZ2^2 + 6*MT2*(32*MW2^2 - 9*MZ2^2) + 
       9*MZ2^2*(MH2 + MZ2 + 2*Alfas*Pi*vev^2)))/(216*MZ2^2*Pi^2*SW2) - 
   (MH2^2*(MW2 - MZ2)*B0i[bb0, 0, 0, MH2])/(48*MW2*MZ2*Pi^2) + 
   ((9*MT2^2*MZ2^2*(-2*MW2 + MZ2) + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 2*MW2*(MW2 - MZ2)*MZ2^2*
       (16*CW2*(MW2 - MZ2) + 3*Alfas*Pi*vev^2))*B0i[bb0, 0, 0, MT2])/
    (72*MW2*(MW2 - MZ2)*MZ2^2*Pi^2) + 
   ((-48*MW2^4 + 28*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + 2*MW2*(MH2 - 41*MZ2)*
       MZ2^2 - MZ2^3*(MH2 + MZ2))*B0i[bb0, 0, 0, MW2])/(48*MZ2^3*Pi^2*SW2) + 
   ((-(MH2*MW2^2) - 32*MW2^3 + 6*MW2*MZ2^2 + MZ2^3)*B0i[bb0, 0, 0, MZ2])/
    (48*MW2*MZ2*Pi^2*SW2) - ((MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*
     B0i[bb0, MW2, 0, MT2])/(8*MW2*MZ2*Pi^2*SW2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
    (48*MW2*MZ2*Pi^2*SW2) - ((2*MW2 - MZ2)*(4*MW2 - MZ2)*
     (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
    (48*MW2*MZ2^2*Pi^2*SW2) - (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2^2*Pi^2*SW2) - 
   (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
      (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
    (72*MZ2^3*Pi^2*SW2) + (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^2*SW2))*Class[4] + 
 ((Sqrt[Alfas]*MT*vev)/(2*Sqrt[2]*Pi^(3/2)) - 
   (Sqrt[Alfas]*MT*vev*B0i[bb0, 0, 0, MT2])/(2*Sqrt[2]*Pi^(3/2)))*Class[6]*
  CuG[3, 3]


==> anc/del_g3_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHG*((3*MH2 - 18*MT2 + 6*MW2 + 3*MZ2 + 8*Alfas*Pi*vev^2)/(96*Pi^2) + 
   (MH2*(MH2 - 4*MW2)*B0i[bb0, 0, 0, MH2])/(16*(MH2 - MW2)*Pi^2) + 
   ((9*MT2 - 2*Alfas*Pi*vev^2)*B0i[bb0, 0, 0, MT2])/(24*Pi^2) + 
   (3*MW2*(CW2*(-MH2 + MW2) - 2*MH2*SW2 + 3*MW2*SW2)*B0i[bb0, 0, 0, MW2])/
    (16*(MH2 - MW2)*Pi^2*SW2) - (3*(-2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    (16*Pi^2*SW2))*Class[4] + ((Sqrt[Alfas]*MT*vev)/(2*Sqrt[2]*Pi^(3/2)) - 
   (Sqrt[Alfas]*MT*vev*B0i[bb0, 0, 0, MT2])/(2*Sqrt[2]*Pi^(3/2)))*Class[6]*
  CuG[3, 3]


==> anc/del_lambda_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MH2^2*MZ2^3*SW2 + MH2*(216*MW2^4 + 638*MW2^3*MZ2 - 
     2*MW2^2*MZ2*(773*MZ2 - 96*MT2*SW2) + 9*MZ2^3*(MZ2 - 6*MT2*SW2) + 
     16*MW2*MZ2^2*(41*MZ2 - 3*MT2*SW2)) + 27*MZ2^3*(2*MW2^2 + MZ2^2)*SW2*
    (-3 + tad))/(216*MH2*MZ2^3*Pi^2*SW2) + 
 (MH2*(-2*MH2*MW2 + 2*MH2*MZ2 + 3*MW2*MZ2 - 9*MW2*MZ2*tad)*
   B0i[bb0, 0, 0, MH2])/(96*MW2*MZ2*Pi^2) + 
 ((MH2*(32*CW2*(-MW2 + MZ2) + 2*MT2*(9 + (8*MW2*(-4*MW2 + MZ2))/MZ2^2) + 
      9*MT2^2*(-MW2^(-1) + (-MW2 + MZ2)^(-1))) + 54*MT2^2*(-1 + tad))*
   B0i[bb0, 0, 0, MT2])/(72*MH2*Pi^2) - 
 ((MH2^2*MZ2^2*(-2*MW2 + MZ2) + MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 
      128*MW2^2*MZ2^2 + 88*MW2*MZ2^3 + MZ2^4) + 18*MW2^2*MZ2^3*SW2*
     (-1 + tad))*B0i[bb0, 0, 0, MW2])/(48*MH2*MZ2^3*Pi^2*SW2) + 
 ((-(MH2^2*MW2^2) + MH2*(-32*MW2^3 + 3*MW2^2*MZ2 + 3*MW2*MZ2^2 + MZ2^3) - 
    9*MW2*MZ2^3*SW2*(-1 + tad))*B0i[bb0, 0, 0, MZ2])/
  (48*MH2*MW2*MZ2*Pi^2*SW2) + (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
 (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2) - 
 ((MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
  (8*MW2*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
   B0i[bb0, MW2, MH2, MW2])/(48*MW2*MZ2*Pi^2*SW2) - 
 ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MW2, MZ2])/(48*MW2*MZ2^2*Pi^2*SW2) - 
 (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^2*SW2) - (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
    (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^3*Pi^2*SW2) + (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^2*SW2)


==> anc/del_lambda_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2^2 + MH2*(-6*MT2 + 2*MW2 + MZ2) + 4*(2*MW2^2 + MZ2^2)*(-3 + tad))/
  (32*MH2*Pi^2) + (3*MH2*(MH2 + MW2*(-3 + tad) - MH2*tad)*
   B0i[bb0, 0, 0, MH2])/(32*(MH2 - MW2)*Pi^2) + 
 (3*MT2*(MH2 + 2*MT2*(-1 + tad))*B0i[bb0, 0, 0, MT2])/(8*MH2*Pi^2) + 
 (CW2*(MH2^2*(5*MW2 - 8*MZ2) + 6*MW2^2*MZ2*SW2*(-1 + tad) + 
    MH2*MW2*(MZ2*(17 - 6*tad) + 2*MW2*(-7 + 3*tad)))*B0i[bb0, 0, 0, MW2])/
  (16*MH2*(MH2 - MW2)*Pi^2*SW2) - 
 ((MH2*(-7*MW2 + 4*MZ2) + 3*MZ2^2*SW2*(-1 + tad))*B0i[bb0, 0, 0, MZ2])/
  (16*MH2*Pi^2*SW2) + (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
 (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)


==> anc/del_lambda_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CHw*vev^2*Class[2])/MH2 + (-2*CHbox + CHD/(2*SW2))*Class[3] + 
 (2*CHWB*CW*Class[4])/SW


==> anc/del_lambda_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CHw*vev^2*Class[2])/MH2 + (-2*CHbox + CHD/2)*Class[3] + 
 (-CHl3[1, 1] - CHl3[2, 2])*Class[7] + Class[8]*Cll[1, 2, 2, 1]


==> anc/del_lambda_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((CW2*MW*(-12*MW2 + 13*MZ2))/(2*Pi^2*vev) - 
   (3*MW*MW2*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (2*MZ2^2*Pi^2*SW2*vev) + (3*MW*(-2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    (2*Pi^2*SW2*vev) - (3*MW*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^2*SW2*vev) + 
   (3*MW*MW2^2*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^2*SW2*vev))*
  Class[1] + 
 CHw*(-1/72*((24*MW2^3*(-8*MT2 + 9*MW2) + 2*MW2^2*(120*MT2 + 319*MW2)*MZ2 + 
       (-9*MH2 + 6*MT2 - 1546*MW2)*MW2*MZ2^2 + (9*MH2 - 54*MT2 + 656*MW2)*
        MZ2^3 + 9*MZ2^4)*vev^2)/(MH2*MZ2^3*Pi^2*SW2) + 
   ((-(MH2*SW2) + 3*MW2*(-5 + tad))*vev^2*B0i[bb0, 0, 0, MH2])/
    (16*MW2*Pi^2) - ((9*MT2^2*(2*MW2 - MZ2)*MZ2 + 
      2*MT2*MW2*(-32*MW2^2 + 8*MW2*MZ2 + 9*MZ2^2)*SW2 + 32*MW2^2*MZ2^2*SW2^2)*
     vev^2*B0i[bb0, 0, 0, MT2])/(24*MH2*MW2*MZ2^2*Pi^2*SW2) - 
   ((-48*MW2^4 + 28*MW2^3*MZ2 + 2*MW2*(MH2 + 61*MW2)*MZ2^2 - 
      (MH2 + 82*MW2)*MZ2^3 - MZ2^4)*vev^2*B0i[bb0, 0, 0, MW2])/
    (16*MH2*MZ2^3*Pi^2*SW2) + ((MH2*MW2^2 + (2*MW2 - MZ2)*(4*MW2 + MZ2)^2)*
     vev^2*B0i[bb0, 0, 0, MZ2])/(16*MH2*MW2*MZ2*Pi^2*SW2) - 
   (9*vev^2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2) + 
   (3*(MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*vev^2*B0i[bb0, MW2, 0, MT2])/
    (8*MH2*MW2*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
     vev^2*B0i[bb0, MW2, MH2, MW2])/(16*MH2*MW2*MZ2*Pi^2*SW2) + 
   ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*vev^2*
     B0i[bb0, MW2, MW2, MZ2])/(16*MH2*MW2*MZ2^2*Pi^2*SW2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*vev^2*B0i[bb0, MZ2, MH2, MZ2])/
    (16*MH2*MZ2^2*Pi^2*SW2) + 
   (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
      (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*vev^2*B0i[bb0, MZ2, MT2, MT2])/
    (24*MH2*MZ2^3*Pi^2*SW2) - (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
      MZ2^2)*vev^2*B0i[bb0, MZ2, MW2, MW2])/(16*MH2*MZ2^3*Pi^2*SW2))*
  Class[2] + 
 (CHbox*((3*MH2 + 4*MW2)/(36*Pi^2) + (MH2*(MH2*SW2 - 3*MW2*(-7 + tad))*
       B0i[bb0, 0, 0, MH2])/(24*MW2*Pi^2) - 
     ((MH2 - 2*MW2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MW2])/
      (24*MZ2^2*Pi^2*SW2^2) - (MW2*(MH2 - 2*MZ2)*B0i[bb0, 0, 0, MZ2])/
      (24*MZ2*Pi^2*SW2) + (9*MH2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(24*MW2*MZ2^2*Pi^2*SW2^2) + 
     (MW2*(MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (24*MZ2^3*Pi^2*SW2^2)) + 
   CHD*((-3*MH2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
       MH2*(144*MW2^4 - 52*MW2^3*MZ2 - 130*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
         3*MZ2^4 + 48*MT2*MW2^2*(-MW2 + MZ2)) + 9*MZ2*(-MW2 + MZ2)*
        (MZ2^3*(-9 + tad) + 4*MW2^3*(-3 + tad) + MW2*MZ2^2*(3 + tad)))/
      (144*MH2*MZ2^3*Pi^2*SW2^2) - 
     (MH2*(MH2*(-2*MW2 + MZ2) + 3*MW2*(-(MZ2*(-7 + tad)) + 4*MW2*(-1 + tad)))*
       B0i[bb0, 0, 0, MH2])/(96*MW2*MZ2*Pi^2*SW2) + 
     (MT2*MW2*(MH2*(3*MT2 - 8*MW2*SW2) + 18*MT2*MZ2*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MT2])/(24*MH2*MZ2^2*Pi^2*SW2^2) + 
     ((MH2^2*MZ2*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
        MH2*(96*MW2^4 - 148*MW2^3*MZ2 - 4*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
          MZ2^4) - 36*MW2^3*MZ2^2*SW2*(-1 + tad))*B0i[bb0, 0, 0, MW2])/
      (96*MH2*MZ2^3*Pi^2*SW2^2) + 
     ((-2*MH2^2*MW2^2*MZ2 + MH2*(-80*MW2^4 + 68*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - 
          MW2*MZ2^3 + MZ2^4) - 9*MW2*MZ2^3*SW2*(MZ2*(-5 + tad) + 
          MW2*(3 + tad)))*B0i[bb0, 0, 0, MZ2])/(96*MH2*MW2*MZ2^2*Pi^2*
       SW2^2) - (9*MH2*(-2*MW2 + MZ2)*B0i[bb0, MH2, MH2, MH2])/
      (32*MZ2*Pi^2*SW2) + (3*CW2*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/
      (8*MH2*Pi^2*SW2) + (CW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/
      (32*MH2*Pi^2*SW2) - ((MT2 - MW2)*MW2*(MT2 + 2*MW2)*
       B0i[bb0, MW2, 0, MT2])/(8*MZ2^2*Pi^2*SW2^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(96*MW2*MZ2^2*Pi^2*SW2^2) - 
     ((3*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2^2*Pi^2*SW2^2) - 
     (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2^2*Pi^2*SW2^2) + (MW2^2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^3*Pi^2*SW2^2) + 
     (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^2*SW2^2)))*Class[3] + 
 (CHW*((MW2*(6*MH2 + (2*MW2 + MZ2)*(-9 + tad)))/(4*MH2*Pi^2) + 
     (MH2*(MW2 - MZ2)*B0i[bb0, 0, 0, MH2])/(2*MZ2*Pi^2) + 
     (MW2*(2*MH2*(-2*MW2 + MZ2) - 3*MW2*MZ2*SW2*(-5 + tad))*
       B0i[bb0, 0, 0, MW2])/(4*MH2*MZ2*Pi^2*SW2) + 
     (MW2*(4*MH2*MW2 - 3*MZ2^2*SW2*(-5 + tad))*B0i[bb0, 0, 0, MZ2])/
      (8*MH2*MZ2*Pi^2*SW2) - (3*(MH2 - 2*MW2)*MW2*B0i[bb0, MH2, MW2, MW2])/
      (2*MH2*Pi^2) - (3*MW2*(MH2 - 2*MZ2)*B0i[bb0, MH2, MZ2, MZ2])/
      (4*MH2*Pi^2) - ((MH2 - 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (2*MZ2*Pi^2*SW2) + (MW2^2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/
      (2*MZ2^2*Pi^2*SW2)) + CHB*((MZ2*SW2*(2*MH2 + MZ2*(-9 + tad)))/
      (4*MH2*Pi^2) - (MH2*MW2*B0i[bb0, 0, 0, MH2])/(2*MZ2*Pi^2) + 
     ((4*MH2*MW2 - 3*MZ2^2*SW2*(-5 + tad))*B0i[bb0, 0, 0, MZ2])/
      (8*MH2*Pi^2) - (3*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MH2, MZ2, MZ2])/
      (4*MH2*Pi^2) + (MW2*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MZ2, MH2, MZ2])/
      (2*MZ2^2*Pi^2*SW2)) + 
   CHWB*(-1/72*(MW2*(MH2*(112*(MT2 - 3*MW2)*MW2^2 + 4*MW2*(-41*MT2 + 91*MW2)*
            MZ2 + 4*(13*MT2 + 9*MW2)*MZ2^2 - 37*MZ2^3) - 6*MH2^2*MZ2^2*SW2 - 
         18*MZ2*(-MW2 + MZ2)*(-(MW2*MZ2*(-9 + tad)) + 3*MZ2^2*(-5 + tad) + 
           4*MW2^2*(-3 + tad))))/(MH2*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     (MH2*(MH2*(-2*MW2 + MZ2) + 6*MW2*(-4*MW2 + MZ2 - 3*MZ2*tad))*
       B0i[bb0, 0, 0, MH2])/(48*MW*MZ*MZ2*Pi^2*SW) + 
     (MT2*(MH2*(112*MW2^3 - 164*MW2^2*MZ2 - 9*MT2*MZ2^2 + 
          4*MW2*MZ2*(9*MT2 + 13*MZ2)) + 216*MT2*MW2*MZ2^2*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MT2])/(72*MH2*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
     (MW2*(MH2^2*MZ2*(-4*MW2 + MZ2) + MH2*(224*MW2^3 - 428*MW2^2*MZ2 + 
          126*MW2*MZ2^2 + 21*MZ2^3) + 72*MW2^2*MZ2^2*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MW2])/(48*MH2*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     ((-3*MH2^2*MW2*(2*MW2 + MZ2) + MH2*(-632*MW2^3 + 892*MW2^2*MZ2 - 
          548*MW2*MZ2^2 + 63*MZ2^3) + 54*MW2*MZ2^2*SW2*(MZ2*(7 - 3*tad) + 
          MW2*(-5 + tad)))*B0i[bb0, 0, 0, MZ2])/(144*MH2*MW*MZ*MZ2*Pi^2*SW*
       SW2) + (9*MH2*MW2*B0i[bb0, MH2, MH2, MH2])/(8*MW*MZ*Pi^2*SW) + 
     (3*(MH2 - 4*MT2)*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
      (2*MH2*MW*MZ*Pi^2*SW) + (MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MH2, MW2, MW2])/(4*MH2*MW*MZ*Pi^2*SW) + 
     (MW2*(MH2*(MH2 + 6*MW2) - 2*(5*MH2 + 6*MW2)*MZ2 + 24*MZ2^2)*
       B0i[bb0, MH2, MZ2, MZ2])/(8*MH2*MW*MZ*Pi^2*SW) - 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(4*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (8*MW*MZ*MZ2*Pi^2*SW*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (4*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/(48*MW*MZ*MZ2*Pi^2*SW*SW2) - 
     ((4*MW2 - MZ2)*(100*MW2^2 + 20*MW2*MZ2 - 21*MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(48*MW*MZ*MZ2*Pi^2*SW*SW2) - 
     (MW2*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - MZ2^2) + 
        12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MW*MZ*MZ2^2*Pi^2*SW*SW2) - 
     (MW2*(112*MT2*MW2^2 + 2*MW2*(-73*MT2 + 28*MW2)*MZ2 + 
        (7*MT2 - 46*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (72*MW*MZ*MZ2^2*Pi^2*SW*SW2) + 
     (MW2*(4*MW2 - MZ2)*(56*MW2^2 + 42*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MW2, MW2])/(48*MW*MZ*MZ2^2*Pi^2*SW*SW2)))*Class[4] + 
 (((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHd[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHd[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHd[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHe[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHe[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHe[3, 3] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl1[1, 1] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl1[2, 2] + 
   ((MW2*(-MW2 + MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl1[3, 3] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(6*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl3[1, 1] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(6*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl3[2, 2] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(6*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHl3[3, 3] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHq1[1, 1] + 
   ((MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(6*Pi^2*SW2))*CHq1[2, 2] + 
   (-1/36*(MW2*(6*MT2*(-4*MW2 + MZ2) + MZ2*(8*MW2 + MZ2)))/(MZ2^2*Pi^2*SW2) + 
     (MT2*MW2*(-4*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/(6*MZ2^2*Pi^2*SW2) - 
     (CW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2) - 
     (MW2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(12*MZ2^2*Pi^2*SW2))*CHq1[3, 3] + 
   ((MW2*(MW2 - MZ2))/(3*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(2*Pi^2*SW2))*CHq3[1, 1] + 
   ((MW2*(MW2 - MZ2))/(3*MZ2*Pi^2*SW2) + 
     (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(2*Pi^2*SW2) - 
     (CW2*MW2*B0i[bb0, 0, 0, MZ2])/(2*Pi^2*SW2))*CHq3[2, 2] + 
   ((MW2*MZ2*(-4*MW2 + MZ2) - 2*MT2*(4*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2))/
      (12*MZ2^2*Pi^2*SW2) + (MT2*(8*MW2^3 - 14*MW2^2*MZ2 - 3*MT2*MZ2^2 + 
        6*MW2*MZ2*(MT2 + MZ2))*B0i[bb0, 0, 0, MT2])/(12*MW2*MZ2^2*Pi^2*SW2) - 
     (CW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(12*Pi^2*SW2) - 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (4*MW2*MZ2*Pi^2*SW2) + (MW2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(12*MZ2^2*Pi^2*SW2))*CHq3[3, 3] + 
   ((2*MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(3*Pi^2*SW2))*CHu[1, 1] + 
   ((2*MW2*(MW2 - MZ2))/(9*MZ2*Pi^2*SW2) + 
     (CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(3*Pi^2*SW2))*CHu[2, 2] + 
   (-1/9*(MW2*(MW2 - MZ2)*(-6*MT2 + MZ2))/(MZ2^2*Pi^2*SW2) - 
     (2*MT2*MW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MT2])/(3*MZ2^2*Pi^2*SW2) + 
     (MW2*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
      (12*MZ2^2*Pi^2*SW2))*CHu[3, 3])*Class[7] + 
 ((-3*MT*MT2*(-5 + tad)*vev*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MH2*Pi^2) - 
   (3*MT*(MH2 - 4*MT2)*vev*B0i[bb0, MH2, MT2, MT2])/(4*Sqrt[2]*MH2*Pi^2))*
  Class[5]*CuH[3, 3] + 
 Class[6]*(((2*Sqrt[2]*MT*MW2*SW2)/(MZ*Pi^2*SW) - 
     (2*Sqrt[2]*MT*MW2*SW2*B0i[bb0, 0, 0, MT2])/(MZ*Pi^2*SW) - 
     (MT*MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (2*Sqrt[2]*MZ*MZ2*Pi^2*SW))*CuB[3, 3] + 
   ((2*Sqrt[2]*MT*MW*SW2)/Pi^2 + (MT*MW*(-8*MW2^3 + 16*MW2^2*MZ2 + 
        3*MT2*MZ2^2 - 2*MW2*MZ2*(3*MT2 + 4*MZ2))*B0i[bb0, 0, 0, MT2])/
      (2*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2) + (3*MT*MW*(MT2 - MW2)*(2*MW2 - MZ2)*
       B0i[bb0, MW2, 0, MT2])/(2*Sqrt[2]*MW2*MZ2*Pi^2*SW2) + 
     (MT*MW*MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (2*Sqrt[2]*MZ2^2*Pi^2*SW2))*CuW[3, 3])


==> anc/del_lambda_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHw*((-3*(MH2 - 6*MT2 + 2*MW2 + MZ2)*vev^2)/(32*MH2*Pi^2) + 
   (3*(-(MW2*(-9 + tad)) + MH2*(-6 + tad))*vev^2*B0i[bb0, 0, 0, MH2])/
    (16*(MH2 - MW2)*Pi^2) - (9*MT2*vev^2*B0i[bb0, 0, 0, MT2])/(8*MH2*Pi^2) - 
   (9*CW2*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*vev^2*
     B0i[bb0, 0, 0, MW2])/(16*MH2*(MH2 - MW2)*Pi^2*SW2) - 
   (9*(2*MW2 - MZ2)*vev^2*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2*SW2) - 
   (9*vev^2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2))*Class[2] + 
 (CHbox*((MH2 + MW2)/(16*Pi^2) + (MH2*(MW2*(-11 + tad) - MH2*(-8 + tad))*
       B0i[bb0, 0, 0, MH2])/(8*(MH2 - MW2)*Pi^2) + 
     (3*CW2*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/(8*(MH2 - MW2)*Pi^2*SW2) + 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2)) + 
   CHD*((-MH2^2 + MH2*(8*MW2 + MZ2) + 4*MZ2^2*(-9 + tad))/(64*MH2*Pi^2) + 
     (MH2*(-(MW2*(-11 + tad)) + MH2*(-8 + tad))*B0i[bb0, 0, 0, MH2])/
      (32*(MH2 - MW2)*Pi^2) + (3*CW2*(MH2*(MW2 - 2*MZ2) + MW2*MZ2)*
       B0i[bb0, 0, 0, MW2])/(32*(MH2 - MW2)*Pi^2*SW2) - 
     ((MH2*(12*MW2^2 - 20*MW2*MZ2 + 5*MZ2^2) + 3*MZ2^3*SW2*(-5 + tad))*
       B0i[bb0, 0, 0, MZ2])/(32*MH2*MZ2*Pi^2*SW2) - 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)))*
  Class[3] + (CHW*((MW2*(6*MH2 + (2*MW2 + MZ2)*(-9 + tad)))/(4*MH2*Pi^2) - 
     (3*MW2^2*(-5 + tad)*B0i[bb0, 0, 0, MW2])/(4*MH2*Pi^2) - 
     (3*MW2*MZ2*(-5 + tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MW2)*MW2*B0i[bb0, MH2, MW2, MW2])/(2*MH2*Pi^2) - 
     (3*MW2*(MH2 - 2*MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHB*((MZ2*SW2*(2*MH2 + MZ2*(-9 + tad)))/(4*MH2*Pi^2) - 
     (3*MZ2*(-MW2 + MZ2)*(-5 + tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHWB*((MW2*MZ2*SW*(5*MH2 + MZ2*(-9 + tad)))/(4*MH2*MW*MZ*Pi^2) - 
     (3*MW2*MZ2^2*SW*(-5 + tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*MW*MZ*Pi^2) - 
     (3*MW2*(MH2 - 2*MZ2)*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/
      (4*MH2*MW*MZ*Pi^2)))*Class[4] + 
 (((3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(8*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(8*MZ2*Pi^2*SW2))*CHl1[1, 1] + 
   ((3*CW2*(MW2 - MZ2)*B0i[bb0, 0, 0, MW2])/(8*Pi^2*SW2) + 
     (3*MW2*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/(8*MZ2*Pi^2*SW2))*CHl1[2, 2] + 
   (-1/16*(MH2^2 + MH2*(-3*MT2 + 12*MW2 + MZ2) + 4*(2*MW2^2 + MZ2^2)*
         (-3 + tad))/(MH2*Pi^2) + (3*MH2*(-(MW2*(-3 + tad)) + MH2*(-1 + tad))*
       B0i[bb0, 0, 0, MH2])/(16*(MH2 - MW2)*Pi^2) - 
     (3*MT2*(MH2 + 4*MT2*(-1 + tad))*B0i[bb0, 0, 0, MT2])/(8*MH2*Pi^2) + 
     (CW2*(MH2^2*(-2*MW2 + 5*MZ2) - 6*MW2^2*MZ2*SW2*(-1 + tad) + 
        MH2*MW2*(MW2*(11 - 6*tad) + 2*MZ2*(-7 + 3*tad)))*B0i[bb0, 0, 0, MW2])/
      (8*MH2*(MH2 - MW2)*Pi^2*SW2) + 
     ((MH2*(3*MW2^2 - 10*MW2*MZ2 + 4*MZ2^2) + 3*MZ2^3*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MZ2])/(8*MH2*MZ2*Pi^2*SW2) - 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(16*Pi^2) - 
     (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(8*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(16*MH2*Pi^2))*
    CHl3[1, 1] + (-1/16*(MH2^2 + MH2*(-3*MT2 + 12*MW2 + MZ2) + 
        4*(2*MW2^2 + MZ2^2)*(-3 + tad))/(MH2*Pi^2) + 
     (3*MH2*(-(MW2*(-3 + tad)) + MH2*(-1 + tad))*B0i[bb0, 0, 0, MH2])/
      (16*(MH2 - MW2)*Pi^2) - (3*MT2*(MH2 + 4*MT2*(-1 + tad))*
       B0i[bb0, 0, 0, MT2])/(8*MH2*Pi^2) + 
     (CW2*(MH2^2*(-2*MW2 + 5*MZ2) - 6*MW2^2*MZ2*SW2*(-1 + tad) + 
        MH2*MW2*(MW2*(11 - 6*tad) + 2*MZ2*(-7 + 3*tad)))*B0i[bb0, 0, 0, MW2])/
      (8*MH2*(MH2 - MW2)*Pi^2*SW2) + 
     ((MH2*(3*MW2^2 - 10*MW2*MZ2 + 4*MZ2^2) + 3*MZ2^3*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MZ2])/(8*MH2*MZ2*Pi^2*SW2) - 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(16*Pi^2) - 
     (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(8*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(16*MH2*Pi^2))*
    CHl3[2, 2] + ((-3*MT2)/(8*Pi^2) + (3*MT2*B0i[bb0, 0, 0, MT2])/(4*Pi^2))*
    CHq3[3, 3])*Class[7] + 
 Class[8]*(((-5*MW2)/(8*Pi^2) - (3*MW2*B0i[bb0, 0, 0, MW2])/(4*Pi^2))*
    Cll[1, 1, 2, 2] + ((MH2^2 - 2*MH2*(3*MT2 - 6*MW2 + 2*MZ2) + 
       4*(2*MW2^2 + MZ2^2)*(-3 + tad))/(16*MH2*Pi^2) + 
     (3*MH2*(MH2 + MW2*(-3 + tad) - MH2*tad)*B0i[bb0, 0, 0, MH2])/
      (16*(MH2 - MW2)*Pi^2) + (3*MT2*(MH2 + 2*MT2*(-1 + tad))*
       B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) + 
     (MW2*(MH2^2*(5*MW2 - 8*MZ2) + 6*MW2^2*MZ2*SW2*(-1 + tad) + 
        MH2*MW2*(MZ2*(17 - 6*tad) + 2*MW2*(-7 + 3*tad)))*B0i[bb0, 0, 0, MW2])/
      (8*MH2*(MH2 - MW2)*MZ2*Pi^2*SW2) - 
     ((MH2*(6*MW2^2 - 16*MW2*MZ2 + 7*MZ2^2) + 3*MZ2^3*SW2*(-1 + tad))*
       B0i[bb0, 0, 0, MZ2])/(8*MH2*MZ2*Pi^2*SW2) + 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(16*Pi^2) + 
     (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(4*MH2*Pi^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(8*MH2*Pi^2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(16*MH2*Pi^2))*
    Cll[1, 2, 2, 1] + ((3*MT2)/(16*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/
      (8*Pi^2))*Clq3[1, 1, 3, 3] + 
   ((3*MT2)/(16*Pi^2) - (3*MT2*B0i[bb0, 0, 0, MT2])/(8*Pi^2))*
    Clq3[2, 2, 3, 3]) + ((-3*MT*MT2*(-5 + tad)*vev*B0i[bb0, 0, 0, MT2])/
    (4*Sqrt[2]*MH2*Pi^2) - (3*MT*(MH2 - 4*MT2)*vev*B0i[bb0, MH2, MT2, MT2])/
    (4*Sqrt[2]*MH2*Pi^2))*Class[5]*CuH[3, 3]


==> anc/del_muH2_41.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
 (3*MH2*(1 - 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) + 
 (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) - 
 (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) - 
 (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) + 
 (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
 (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)


==> anc/del_muH2_41_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
 (3*MH2*(1 - 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) + 
 (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) - 
 (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) - 
 (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) + 
 (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
 (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)


==> anc/del_muH2_41_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
 (3*MH2*(1 - 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) + 
 (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) - 
 (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) - 
 (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) + 
 (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
 (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)


==> anc/del_muH2_60_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CHw*vev^2*Class[2])/(2*MH2) + (-2*CHbox + CHD/2)*Class[3]


==> anc/del_muH2_60_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CHw*vev^2*Class[2])/(2*MH2) + (-2*CHbox + CHD/2)*Class[3]


==> anc/del_muH2_61_valpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHw*(-1/72*((24*MW2^3*(-8*MT2 + 9*MW2) + 2*MW2^2*(120*MT2 + 319*MW2)*MZ2 + 
       (-9*MH2 + 6*MT2 - 1546*MW2)*MW2*MZ2^2 + (9*MH2 - 54*MT2 + 656*MW2)*
        MZ2^3 + 9*MZ2^4)*vev^2)/(MH2*MZ2^3*Pi^2*SW2) - 
   ((MH2*SW2 + MW2*(15 - 9*tad))*vev^2*B0i[bb0, 0, 0, MH2])/(16*MW2*Pi^2) - 
   ((9*MT2^2*(2*MW2 - MZ2)*MZ2 + 2*MT2*MW2*(-32*MW2^2 + 8*MW2*MZ2 + 9*MZ2^2)*
       SW2 + 32*MW2^2*MZ2^2*SW2^2)*vev^2*B0i[bb0, 0, 0, MT2])/
    (24*MH2*MW2*MZ2^2*Pi^2*SW2) + 
   ((48*MW2^4 - 28*MW2^3*MZ2 - 2*MW2*(MH2 + 61*MW2)*MZ2^2 + 
      (MH2 + 82*MW2)*MZ2^3 + MZ2^4)*vev^2*B0i[bb0, 0, 0, MW2])/
    (16*MH2*MZ2^3*Pi^2*SW2) + ((MH2*MW2^2 + (2*MW2 - MZ2)*(4*MW2 + MZ2)^2)*
     vev^2*B0i[bb0, 0, 0, MZ2])/(16*MH2*MW2*MZ2*Pi^2*SW2) - 
   (9*vev^2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2) + 
   (3*(MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*vev^2*B0i[bb0, MW2, 0, MT2])/
    (8*MH2*MW2*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
     vev^2*B0i[bb0, MW2, MH2, MW2])/(16*MH2*MW2*MZ2*Pi^2*SW2) + 
   ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*vev^2*
     B0i[bb0, MW2, MW2, MZ2])/(16*MH2*MW2*MZ2^2*Pi^2*SW2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*vev^2*B0i[bb0, MZ2, MH2, MZ2])/
    (16*MH2*MZ2^2*Pi^2*SW2) + 
   (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*MZ2 + 
      (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*vev^2*B0i[bb0, MZ2, MT2, MT2])/
    (24*MH2*MZ2^3*Pi^2*SW2) - (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
      MZ2^2)*vev^2*B0i[bb0, MZ2, MW2, MW2])/(16*MH2*MZ2^3*Pi^2*SW2))*
  Class[2] + 
 (CHD*(-1/432*(9*MH2^2*MZ2^2*(-MW2 + MZ2) + MH2*(24*MW2^3*(-8*MT2 + 9*MW2) + 
          2*MW2^2*(120*MT2 + 319*MW2)*MZ2 + 2*(3*MT2 - 773*MW2)*MW2*MZ2^2 + 
          2*(-27*MT2 + 328*MW2)*MZ2^3 + 9*MZ2^4) - 
        81*MZ2^2*(2*MW2*MZ2^2 + MZ2^3*(-3 + tad) + 2*MW2^3*(-1 + tad)))/
       (MH2*MZ2^3*Pi^2*SW2) - 
     (MH2*(2*MH2*MZ2*SW2^2 - 6*MW2*MZ2*(-7 + 3*tad) + MW2^2*(-51 + 45*tad))*
       B0i[bb0, 0, 0, MH2])/(192*MW2*MZ2*Pi^2*SW2) + 
     ((-(MH2*(9*MT2^2*(2*MW2 - MZ2)*MZ2 + 2*MT2*MW2*(-32*MW2^2 + 8*MW2*MZ2 + 
             9*MZ2^2)*SW2 + 32*MW2^2*MZ2^2*SW2^2)) + 54*MT2^2*MW2^2*MZ2*
         (-1 + 3*tad))*B0i[bb0, 0, 0, MT2])/(144*MH2*MW2*MZ2^2*Pi^2*SW2) + 
     ((MH2^2*MZ2^2*(-2*MW2 + MZ2) + MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 
          128*MW2^2*MZ2^2 + 82*MW2*MZ2^3 + MZ2^4) + 18*MW2^3*MZ2^2*
         (1 - 3*tad))*B0i[bb0, 0, 0, MW2])/(96*MH2*MZ2^3*Pi^2*SW2) - 
     ((-(MH2^2*MW2^2) + MH2*(-32*MW2^3 - 3*MW2^2*MZ2 + 12*MW2*MZ2^2 + 
          MZ2^3) + 9*MW2*MZ2^2*(4*MW2 + MZ2*(-5 + 3*tad)))*
       B0i[bb0, 0, 0, MZ2])/(96*MH2*MW2*MZ2*Pi^2*SW2) + 
     (9*MH2*(3*MW2 - 2*MZ2)*B0i[bb0, MH2, MH2, MH2])/(64*MZ2*Pi^2*SW2) + 
     (3*CW2*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(16*MH2*Pi^2*SW2) + 
     (CW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/
      (32*MH2*Pi^2*SW2) - ((MW2 - 2*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MH2, MZ2, MZ2])/(64*MH2*MZ2*Pi^2*SW2) + 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (16*MW2*MZ2*Pi^2*SW2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
       B0i[bb0, MW2, MH2, MW2])/(96*MW2*MZ2*Pi^2*SW2) + 
     ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2^2*Pi^2*SW2) + 
     (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ2^2*Pi^2*SW2) + (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*
         MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (144*MZ2^3*Pi^2*SW2) - (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^3*Pi^2*SW2)) + 
   CHbox*(-1/108*(24*(8*MT2 - 9*MW2)*MW2^3 - 2*MW2^2*(120*MT2 + 319*MW2)*
         MZ2 + MW2*(9*MH2 - 6*MT2 + 1546*MW2)*MZ2^2 + 
        (-9*MH2 + 54*MT2 - 656*MW2)*MZ2^3 - 9*MZ2^4)/(MZ2^3*Pi^2*SW2) + 
     (MH2*(MH2*SW2 + MW2*(21 - 9*tad))*B0i[bb0, 0, 0, MH2])/(24*MW2*Pi^2) - 
     ((9*MT2^2*MZ2^2*(-2*MW2 + MZ2) + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
          MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (36*MW2*MZ2^3*Pi^2*SW2) - 
     ((48*MW2^4 - 28*MW2^3*MZ2 - 2*MW2*(MH2 + 61*MW2)*MZ2^2 + 
        (MH2 + 82*MW2)*MZ2^3 + MZ2^4)*B0i[bb0, 0, 0, MW2])/
      (24*MZ2^3*Pi^2*SW2) - ((MH2*MW2^2 + (2*MW2 - MZ2)*(4*MW2 + MZ2)^2)*
       B0i[bb0, 0, 0, MZ2])/(24*MW2*MZ2*Pi^2*SW2) - 
     (9*MH2*(MW2 - MZ2)*B0i[bb0, MH2, MH2, MH2])/(8*MZ2*Pi^2*SW2) - 
     ((MT2 - MW2)*(MT2 + 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (4*MW2*MZ2*Pi^2*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
       B0i[bb0, MW2, MH2, MW2])/(24*MW2*MZ2*Pi^2*SW2) - 
     ((2*MW2 - MZ2)*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MW2, MZ2])/(24*MW2*MZ2^2*Pi^2*SW2) - 
     (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (24*MZ2^2*Pi^2*SW2) - (MW2*(64*MT2*MW2^2 + 16*MW2*(-5*MT2 + 2*MW2)*
         MZ2 + (7*MT2 - 40*MW2)*MZ2^2 + 17*MZ2^3)*B0i[bb0, MZ2, MT2, MT2])/
      (36*MZ2^3*Pi^2*SW2) + (MW2*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^3*Pi^2*SW2)))*Class[3] + 
 (CHW*((3*MW2*(2*MH2 + (2*MW2 + MZ2)*(-3 + tad)))/(4*MH2*Pi^2) - 
     (3*MW2^2*(-5 + 3*tad)*B0i[bb0, 0, 0, MW2])/(4*MH2*Pi^2) - 
     (3*MW2*MZ2*(-5 + 3*tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MW2)*MW2*B0i[bb0, MH2, MW2, MW2])/(2*MH2*Pi^2) - 
     (3*MW2*(MH2 - 2*MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHB*((MZ2*SW2*(2*MH2 + 3*MZ2*(-3 + tad)))/(4*MH2*Pi^2) - 
     (3*MZ2*(-MW2 + MZ2)*(-5 + 3*tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHWB*((MW2*(2*MH2*(-MW2 + MZ2) - 3*MW2*MZ2*(-3 + tad) + 
        6*MZ2^2*(-2 + tad) + 6*MW2^2*(-1 + tad)))/(4*MH2*MW*MZ*Pi^2*SW) + 
     (3*MH2*MW2*(1 - 3*tad)*B0i[bb0, 0, 0, MH2])/(16*MW*MZ*Pi^2*SW) + 
     (3*MT2^2*MW2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(2*MH2*MW*MZ*Pi^2*SW) - 
     (MW2^2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/
      (4*MH2*MW*MZ*Pi^2*SW) - (MW2*MZ2*(MH2 + 3*MW2*(5 - 3*tad) + 
        18*MZ2*(-1 + tad))*B0i[bb0, 0, 0, MZ2])/(8*MH2*MW*MZ*Pi^2*SW) + 
     (9*MH2*MW2*B0i[bb0, MH2, MH2, MH2])/(16*MW*MZ*Pi^2*SW) + 
     (3*(MH2 - 4*MT2)*MT2*MW2*B0i[bb0, MH2, MT2, MT2])/
      (4*MH2*MW*MZ*Pi^2*SW) + (MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MH2, MW2, MW2])/(8*MH2*MW*MZ*Pi^2*SW) + 
     (MW2*(MH2*(MH2 + 12*MW2) - 8*(2*MH2 + 3*MW2)*MZ2 + 36*MZ2^2)*
       B0i[bb0, MH2, MZ2, MZ2])/(16*MH2*MW*MZ*Pi^2*SW)))*Class[4] + 
 ((3*MT*MT2*(5 - 3*tad)*vev*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MH2*Pi^2) - 
   (3*MT*(MH2 - 4*MT2)*vev*B0i[bb0, MH2, MT2, MT2])/(4*Sqrt[2]*MH2*Pi^2))*
  Class[5]*CuH[3, 3]


==> anc/del_muH2_61_vmu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHw*((-3*(MH2 - 6*MT2 + 2*MW2 + MZ2)*vev^2)/(32*MH2*Pi^2) + 
   (9*(-(MW2*(-3 + tad)) + MH2*(-2 + tad))*vev^2*B0i[bb0, 0, 0, MH2])/
    (16*(MH2 - MW2)*Pi^2) - (9*MT2*vev^2*B0i[bb0, 0, 0, MT2])/(8*MH2*Pi^2) - 
   (9*CW2*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*vev^2*
     B0i[bb0, 0, 0, MW2])/(16*MH2*(MH2 - MW2)*Pi^2*SW2) - 
   (9*(2*MW2 - MZ2)*vev^2*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2*SW2) - 
   (9*vev^2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2))*Class[2] + 
 (CHbox*((MH2 - 6*MT2 + 2*MW2 + MZ2)/(16*Pi^2) - 
     (MH2*(MW2*(11 - 3*tad) + MH2*(-8 + 3*tad))*B0i[bb0, 0, 0, MH2])/
      (8*(MH2 - MW2)*Pi^2) + (3*MT2*B0i[bb0, 0, 0, MT2])/(4*Pi^2) + 
     (3*CW2*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*B0i[bb0, 0, 0, MW2])/
      (8*(MH2 - MW2)*Pi^2*SW2) - (3*(-2*MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
      (8*Pi^2*SW2) + (9*MH2*B0i[bb0, MH2, MH2, MH2])/(8*Pi^2)) + 
   CHD*(-1/64*(MH2^2 + MH2*(-6*MT2 + 2*MW2 + MZ2) - 12*MZ2^2*(-3 + tad))/
       (MH2*Pi^2) + (MH2*(MW2*(11 - 3*tad) + MH2*(-8 + 3*tad))*
       B0i[bb0, 0, 0, MH2])/(32*(MH2 - MW2)*Pi^2) - 
     (3*MT2*B0i[bb0, 0, 0, MT2])/(16*Pi^2) - 
     (3*CW2*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*B0i[bb0, 0, 0, MW2])/
      (32*(MH2 - MW2)*Pi^2*SW2) + 
     ((MH2*(-4*MW2 + MZ2) + 3*MZ2^2*SW2*(5 - 3*tad))*B0i[bb0, 0, 0, MZ2])/
      (32*MH2*Pi^2*SW2) - (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2)))*
  Class[3] + (CHW*((3*MW2*(2*MH2 + (2*MW2 + MZ2)*(-3 + tad)))/(4*MH2*Pi^2) + 
     (3*MW2^2*(5 - 3*tad)*B0i[bb0, 0, 0, MW2])/(4*MH2*Pi^2) - 
     (3*MW2*MZ2*(-5 + 3*tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MW2)*MW2*B0i[bb0, MH2, MW2, MW2])/(2*MH2*Pi^2) - 
     (3*MW2*(MH2 - 2*MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHB*((MZ2*SW2*(2*MH2 + 3*MZ2*(-3 + tad)))/(4*MH2*Pi^2) - 
     (3*MZ2*(-MW2 + MZ2)*(-5 + 3*tad)*B0i[bb0, 0, 0, MZ2])/(8*MH2*Pi^2) - 
     (3*(MH2 - 2*MZ2)*(-MW2 + MZ2)*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*Pi^2)) + 
   CHWB*((MW2*((2*MH2 - 9*MZ2)*(-MW2 + MZ2) + 3*MZ2^2*SW2*tad))/
      (4*MH2*MW*MZ*Pi^2*SW) - (3*MW*MZ2^2*SW*(-5 + 3*tad)*
       B0i[bb0, 0, 0, MZ2])/(8*MH2*MZ*Pi^2) - 
     (3*MW*(MH2 - 2*MZ2)*MZ2*SW*B0i[bb0, MH2, MZ2, MZ2])/(4*MH2*MZ*Pi^2)))*
  Class[4] + (((-3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
     (3*MH2*(-1 + 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) - 
     (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) + 
     (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) + 
     (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) - 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) - 
     (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2))*
    CHl3[1, 1] + ((-3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
     (3*MH2*(-1 + 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) - 
     (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) + 
     (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) + 
     (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) - 
     (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) - 
     (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) - 
     ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2))*
    CHl3[2, 2])*Class[7] + ((3*(2*MW2^2 + MZ2^2)*(-1 + tad))/(8*MH2*Pi^2) + 
   (3*MH2*(1 - 3*tad)*B0i[bb0, 0, 0, MH2])/(32*Pi^2) + 
   (3*MT2^2*(-1 + 3*tad)*B0i[bb0, 0, 0, MT2])/(4*MH2*Pi^2) - 
   (MW2*(MH2 - 3*MW2 + 9*MW2*tad)*B0i[bb0, 0, 0, MW2])/(8*MH2*Pi^2) - 
   (MZ2*(MH2 - 3*MZ2 + 9*MZ2*tad)*B0i[bb0, 0, 0, MZ2])/(16*MH2*Pi^2) + 
   (9*MH2*B0i[bb0, MH2, MH2, MH2])/(32*Pi^2) + 
   (3*(MH2 - 4*MT2)*MT2*B0i[bb0, MH2, MT2, MT2])/(8*MH2*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MH2, MW2, MW2])/(16*MH2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2])/(32*MH2*Pi^2))*
  Class[8]*Cll[1, 2, 2, 1] + 
 ((3*MT*MT2*(5 - 3*tad)*vev*B0i[bb0, 0, 0, MT2])/(4*Sqrt[2]*MH2*Pi^2) - 
   (3*MT*(MH2 - 4*MT2)*vev*B0i[bb0, MH2, MT2, MT2])/(4*Sqrt[2]*MH2*Pi^2))*
  Class[5]*CuH[3, 3]


==> anc/evaluate.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     64253,       1399]
NotebookOptionsPosition[     59424,       1312]
NotebookOutlinePosition[     59865,       1330]
CellTagsIndexPosition[     59822,       1327]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.953706428940507*^9, 3.953706430812038*^9}, {
  3.9543231592906*^9, 3.954323159918174*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1c8a9f27-438a-44cd-8901-a4a57868ba96"],

Cell["\<\
 
total number of errors and warnings
===================================
fferr: no errors
 \
\>", "Print",
 CellChangeTimes->{
  3.97426349477394*^9, 3.97426382597404*^9, 3.9743762547598467`*^9, 
   3.9744489750868063`*^9, 3.9745346423392353`*^9, 3.974535924073391*^9, 
   3.9779780886035013`*^9, 3.977979353365839*^9, {3.977980038765304*^9, 
   3.977980064149825*^9}},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"a58ce7f9-633a-4d2a-a023-8a244f800acb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Numerically evaluating the threshold corrections with LoopTools\
\>", "Section",
 CellChangeTimes->{{3.95370879794659*^9, 3.9537088059972343`*^9}, {
  3.953714308827256*^9, 3.953714314694462*^9}, {3.953801624179497*^9, 
  3.9538016264281*^9}, {3.973327232476719*^9, 3.973327235124343*^9}, {
  3.9736616300157757`*^9, 3.9736616404637737`*^9}, {3.9779782800422173`*^9, 
  3.97797828028544*^9}, {3.9779792707472763`*^9, 
  3.97797927424155*^9}},ExpressionUUID->"688ef035-0ef2-48f6-bf03-\
8704d2d0018c"],

Cell[CellGroupData[{

Cell["Loading the numerical inputs and defining useful functions", \
"Subsection",
 CellChangeTimes->{{3.953697043897303*^9, 3.953697056243641*^9}, {
  3.953711682412794*^9, 3.953711685430963*^9}, {3.977978117027398*^9, 
  3.9779781343059263`*^9}},ExpressionUUID->"21d51710-9ed7-4d52-bf41-\
2e9588d9c5f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\</Load.m\>\""}], "]"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Install", "[", "\"\<LoopTools\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MZval", "=", "91.1880"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetMudim", "[", 
   RowBox[{"MZval", "^", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GetMudim", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.97797925772259*^9, 3.977979260654708*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0e3fc9c0-3d92-4383-b298-a3ba43469c1b"],

Cell["\<\
 ====================================================
   FF 2.0, a package to evaluate one-loop integrals
 written by G. J. van Oldenborgh, NIKHEF-H, Amsterdam
 ====================================================
 for the algorithms used see preprint NIKHEF-H 89/17,
 'New Algorithms for One-loop Integrals', by G.J. van
 Oldenborgh and J.A.M. Vermaseren, published in 
 Zeitschrift fuer Physik C46(1990)425.
 ====================================================\
\>", "Print",
 CellChangeTimes->{
  3.9779781379664297`*^9, 3.977979356767315*^9, {3.977980043461176*^9, 
   3.977980066952198*^9}, 3.978001803172962*^9, 3.978001944845982*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b3d34fda-f031-4c7a-ace3-0d580aa29c4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["LinkObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 
                4.337966249999999}, {16.96813, 4.337966249999999}, {16.96813, 
                5.047809999999999}, {14.98813, 5.047809999999999}, {14.98813, 
                8.29796625}, {14.163129999999999`, 8.29796625}, {
                14.163129999999999`, 4.337966249999999}}}]}}, Background -> 
             GrayLevel[0.93], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"'/Users/anke/progs/Mathematica_packages/LoopTools-2.16/\
arm64-Darwin/bin/LoopTools'\"", ContentPadding -> False, FrameMargins -> 0, 
                    StripOnInput -> True, BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Link mode: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Listen", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 
                4.337966249999999}, {16.96813, 4.337966249999999}, {16.96813, 
                5.047809999999999}, {14.98813, 5.047809999999999}, {14.98813, 
                8.29796625}, {14.163129999999999`, 8.29796625}, {
                14.163129999999999`, 4.337966249999999}}}]}}, Background -> 
             GrayLevel[0.93], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"'/Users/anke/progs/Mathematica_packages/LoopTools-2.16/\
arm64-Darwin/bin/LoopTools'\"", ImageSize -> {{1, 500}, Automatic}, 
                   BaselinePosition -> Baseline, ContentPadding -> False, 
                   FrameMargins -> 0, StripOnInput -> True], 
                  "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Link mode: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Listen", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Link protocol: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"SharedMemory\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  LinkObject[
  "'/Users/anke/progs/Mathematica_packages/LoopTools-2.16/arm64-Darwin/bin/\
LoopTools'", 246, 8],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.977978137988142*^9, 3.97797935678769*^9, {3.977980043485087*^9, 
   3.977980066973074*^9}, 3.978001803200993*^9, 3.978001944866968*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"35b62b3e-3b2a-489a-b0c5-74b188a81535"],

Cell[BoxData["8315.251344`"], "Output",
 CellChangeTimes->{
  3.977978137988142*^9, 3.97797935678769*^9, {3.977980043485087*^9, 
   3.977980066973074*^9}, 3.978001803200993*^9, 3.97800194491088*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e31fbd4d-ccf4-48b7-b0f7-a660116f238f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"getOps", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ret", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"paramsD6", ",", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Level", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "#"}], "]"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", "ret"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"9fbc8ff7-6bc7-4154-a9f4-299c676d7e48"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading the analytic expressions from the files", "Subsection",
 CellChangeTimes->{{3.953697043897303*^9, 3.953697056243641*^9}, {
  3.953711682412794*^9, 3.953711685430963*^9}, {3.973331733361964*^9, 
  3.973331748810083*^9}, {3.973573914475751*^9, 3.973573921244362*^9}, {
  3.973588308030201*^9, 3.973588326115294*^9}, {3.9779781540105047`*^9, 
  3.977978163012374*^9}},ExpressionUUID->"a5b7ff0c-dfe5-4db9-ab0b-\
b395163b5af7"],

Cell["\<\
The analytic expressions are loaded from the files and saved as
analyticExpression[parameter, SMEFT order, loop order, scheme], 
where
- parameter: one of {YT, g1, g2,g3, lambda, muH2}
- SMEFT order: 4 for SM, 6 for SMEFT
- loop order: 0 for tree level, 1 for one-loop level
- scheme: one of {\[OpenCurlyDoubleQuote]vmu\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]valpha\[CloseCurlyDoubleQuote]}

Each analytic expression corresponds to the full result for the symmetric \
parameters at a given SMEFT and loop order in terms of the broken-phase \
parameters (and includes vev prefactors and multiplication with the SM \
expression), i.e. 

symmetric parameter =  (analyticExpression[parameter, 4, 0 , scheme] + \
analyticExpression[parameter, 4, 1 , scheme] + analyticExpression[parameter, \
6, 0 , scheme] + analyticExpression[parameter, 6, 1 , scheme] ).

In contrast, analyticExpressionRaw[parameter, SMEFT order, loop order, \
scheme] corresponds to the expansion coefficients in Eq. (2.8). QCD \
correction are loaded as analyticExpressionRawAlfas[parameter, SMEFT order, \
loop order, scheme].\
\>", "Text",
 CellChangeTimes->{{3.9779784408757563`*^9, 3.9779786064434423`*^9}, {
  3.97797864464499*^9, 3.9779788555677347`*^9}, {3.977978895390687*^9, 
  3.977979002930623*^9}, {3.977979051418833*^9, 3.977979133622395*^9}, {
  3.978003198374783*^9, 
  3.978003201536862*^9}},ExpressionUUID->"aaa683c4-31bd-48d3-a844-\
09f820898cd8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"baseDir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listParams", "=", 
   RowBox[{"{", 
    RowBox[{
    "YT", ",", " ", "g1", ",", " ", "g2", ",", "g3", ",", " ", "lambda", ",", 
     " ", "muH2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"schemes", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<vmu\>\"", ",", " ", "\"\<valpha\>\""}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9779777769229517`*^9, 3.9779777970744333`*^9}, {
  3.9780018221685953`*^9, 3.978001823010969*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2d47407a-1d38-49c4-b77c-f50559fac804"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"jj", "=", "1"}], ",", 
   RowBox[{"jj", "<=", 
    RowBox[{"Length", "[", "schemes", "]"}]}], ",", 
   RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scheme", "=", 
     RowBox[{"schemes", "[", 
      RowBox[{"[", "jj", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii", "=", "1"}], ",", 
      RowBox[{"ii", "<=", 
       RowBox[{"Length", "[", "listParams", "]"}]}], ",", 
      RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"param", "=", 
        RowBox[{"listParams", "[", 
         RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
         "]"}], " ", "=", " ", 
        RowBox[{"Import", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"baseDir", ",", " ", 
           RowBox[{"ToString", "[", "param", "]"}], ",", "\"\<_40.m\>\""}], 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpressionRaw", "[", 
         RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
         "]"}], " ", "=", " ", 
        RowBox[{"Import", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"baseDir", ",", "\"\<del_\>\"", ",", " ", 
           RowBox[{"ToString", "[", "param", "]"}], ",", "\"\<_41_\>\"", ",", 
           "scheme", ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpressionRaw", "[", 
         RowBox[{"param", ",", " ", "6", ",", "0", ",", " ", "scheme"}], 
         "]"}], " ", "=", " ", 
        RowBox[{"Import", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"baseDir", ",", "\"\<del_\>\"", ",", " ", 
           RowBox[{"ToString", "[", "param", "]"}], ",", "\"\<_60_\>\"", ",", 
           "scheme", ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpressionRaw", "[", 
         RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
         "]"}], " ", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"baseDir", ",", "\"\<del_\>\"", ",", " ", 
           RowBox[{"ToString", "[", "param", "]"}], ",", "\"\<_61_\>\"", ",", 
           "scheme", ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Including", " ", "the", " ", "SM", " ", "prefactor", " ", "as", " ", 
         "well", " ", "as", " ", "factors", " ", "of", " ", 
         RowBox[{"vev", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
         "]"}], " ", "=", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"vev", "^", "2"}]}], " ", 
         RowBox[{"analyticExpression", "[", 
          RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
          "]"}], "*", 
         RowBox[{"analyticExpressionRaw", "[", 
          RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
          "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "6", ",", "0", ",", " ", "scheme"}], 
         "]"}], " ", "=", 
        RowBox[{
         RowBox[{"vev", "^", "2"}], " ", 
         RowBox[{"analyticExpression", "[", 
          RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
          "]"}], "*", 
         RowBox[{"analyticExpressionRaw", "[", 
          RowBox[{"param", ",", " ", "6", ",", "0", ",", " ", "scheme"}], 
          "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
         "]"}], " ", "=", 
        RowBox[{
         RowBox[{"analyticExpression", "[", 
          RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
          "]"}], "*", 
         RowBox[{"analyticExpressionRaw", "[", 
          RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
          "]"}]}]}], " ", ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"For", " ", "YT", " ", "add", " ", "QCD", " ", "correction"}],
         " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", "param", "]"}], "==", "\"\<YT\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"analyticExpressionRawAlfas", "[", 
            RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
            "]"}], " ", "=", " ", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"baseDir", ",", "\"\<del_\>\"", ",", " ", 
              RowBox[{"ToString", "[", "param", "]"}], ",", 
              "\"\<_alfas_41.m\>\""}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"analyticExpressionRawAlfas", "[", 
            RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
            "]"}], " ", "=", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"baseDir", ",", "\"\<del_\>\"", ",", " ", 
              RowBox[{"ToString", "[", "param", "]"}], ",", 
              "\"\<_alfas_61_\>\"", ",", "scheme", ",", "\"\<.m\>\""}], "]"}],
             "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"analyticExpression", "[", 
            RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
            "]"}], " ", "=", 
           RowBox[{
            RowBox[{"analyticExpression", "[", 
             RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
             "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"vev", "^", "2"}]}], " ", "*", 
               RowBox[{"analyticExpressionRaw", "[", 
                RowBox[{
                "param", ",", " ", "4", ",", "1", ",", " ", "scheme"}], 
                "]"}]}], "+", 
              RowBox[{"analyticExpressionRawAlfas", "[", 
               RowBox[{"param", ",", " ", "4", ",", "1", ",", " ", "scheme"}],
                "]"}]}], " ", ")"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"analyticExpression", "[", 
            RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
            "]"}], " ", "=", 
           RowBox[{
            RowBox[{"analyticExpression", "[", 
             RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
             "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"analyticExpressionRaw", "[", 
               RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}],
                "]"}], "+", 
              RowBox[{"analyticExpressionRawAlfas", "[", 
               RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}],
                "]"}]}], ")"}]}]}], " ", ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9733319773933973`*^9, 3.97333204565888*^9}, {
   3.973573986891776*^9, 3.973574062900901*^9}, {3.9736603756761312`*^9, 
   3.973660449426889*^9}, {3.973660601411868*^9, 3.973660614095543*^9}, {
   3.973660653122244*^9, 3.9736606645442343`*^9}, {3.973662401790916*^9, 
   3.973662427557019*^9}, {3.973662464075109*^9, 3.973662588234007*^9}, {
   3.9736626205678663`*^9, 3.9736626208020477`*^9}, {3.973677338507972*^9, 
   3.973677341012124*^9}, {3.9736773846551723`*^9, 3.973677386494074*^9}, 
   3.9738362797276278`*^9, {3.973849301563278*^9, 3.973849329098143*^9}, {
   3.9738495857078047`*^9, 3.973849586625595*^9}, {3.974534559755454*^9, 
   3.974534577335924*^9}, {3.97453511385666*^9, 3.974535139216548*^9}, {
   3.977977758178281*^9, 3.9779777958090677`*^9}, {3.977977851009005*^9, 
   3.977977851061242*^9}, {3.977978368154525*^9, 3.977978418762319*^9}, {
   3.977979808845071*^9, 3.9779798182061234`*^9}, {3.9779798637317553`*^9, 
   3.977979864774762*^9}, {3.9779799126943903`*^9, 3.9779799549997807`*^9}, {
   3.977979994147501*^9, 3.97798002200778*^9}, {3.977980059957191*^9, 
   3.9779801019429617`*^9}, {3.978001780915317*^9, 3.978001788608624*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"07746a36-36ef-4a05-b02d-155fd971ddae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example: Numerical results for g1 in vmu scheme", "Subsection",
 CellChangeTimes->{{3.953697043897303*^9, 3.953697056243641*^9}, {
  3.953711682412794*^9, 3.953711685430963*^9}, {3.973331733361964*^9, 
  3.973331748810083*^9}, {3.973573914475751*^9, 3.973573921244362*^9}, {
  3.973588308030201*^9, 3.973588326115294*^9}, {3.973662222540266*^9, 
  3.973662227041367*^9}, {3.973768114982171*^9, 3.973768120320438*^9}, {
  3.973768474080455*^9, 3.97376847739711*^9}, {3.97797917304451*^9, 
  3.97797918191187*^9}, {3.97800196942997*^9, 
  3.978001973082219*^9}},ExpressionUUID->"0cc429c9-679c-4b7c-a10f-\
2cf5c156ab27"],

Cell["Numerical result as given in Eq. (4.5)", "Text",
 CellChangeTimes->{{3.977979183183091*^9, 
  3.977979192651478*^9}},ExpressionUUID->"7149230f-3a30-4827-a60f-\
626dcdae9f14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", "=", " ", "g1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scheme", "=", "\"\<vmu\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9737683088186293`*^9, 3.973768338591648*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"727d6ffb-ec25-45c0-99d8-b9e489ef1595"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Round", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"analyticExpression", "[", 
      RowBox[{"param", ",", " ", "4", ",", "0", ",", "scheme"}], "]"}], "/.", 
     
     RowBox[{"InputRep", "[", "scheme", "]"}]}], "/.", 
    RowBox[{"Inputs", "[", "MZval", "]"}]}], ",", "0.0001"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9735884111984797`*^9, 3.9735884113618526`*^9}, {
   3.9738352959569817`*^9, 3.973835300599079*^9}, {3.9738354168471603`*^9, 
   3.973835417651424*^9}, 3.9779778510624027`*^9, 3.977979390614429*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"5789f7f6-36a7-40a5-b9a7-e14bdf3ddfed"],

Cell[BoxData["0.34990000000000004`"], "Output",
 CellChangeTimes->{
  3.973588411695636*^9, {3.973661675877901*^9, 3.973661690715577*^9}, 
   3.973662174311157*^9, 3.973662561467939*^9, 3.973662591519841*^9, 
   3.9736626253007936`*^9, 3.973676700015469*^9, 3.97367683204909*^9, 
   3.9736771030784903`*^9, 3.973677392040435*^9, 3.9737674340834846`*^9, {
   3.973835272863645*^9, 3.973835308691695*^9}, 3.97384917153197*^9, 
   3.9739168113395243`*^9, 3.973916865347458*^9, 3.973917169380479*^9, 
   3.973925783247628*^9, 3.9739263486483727`*^9, 3.974186346976948*^9, 
   3.9742635069883823`*^9, 3.9742638368297*^9, 3.9743762965052357`*^9, 
   3.974377067179714*^9, 3.974534585875896*^9, 3.974534706275896*^9, 
   3.974535145326977*^9, 3.974535934540402*^9, 3.9772000314129047`*^9, 
   3.9779778921944227`*^9, 3.97797817793221*^9, {3.977979362877248*^9, 
   3.977979391123529*^9}, {3.9779800437223454`*^9, 3.977980067190288*^9}, 
   3.97800195203406*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"3120746c-0079-4106-a4e8-081fe01233e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Round", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
         "]"}], "+", 
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "4", ",", "1", ",", "scheme"}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"analyticExpression", "[", 
       RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
       "]"}]}], "/.", 
     RowBox[{"InputRep", "[", "scheme", "]"}]}], "/.", 
    RowBox[{"Inputs", "[", "MZval", "]"}]}], ",", "0.0001"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9737674802385073`*^9, 3.973767485879368*^9}, {
   3.9737683134276257`*^9, 3.9737683511926947`*^9}, {3.977977851062776*^9, 
   3.9779778510633097`*^9}, 3.977979395252089*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"a046c78a-e1b2-4b37-9e66-895560cbdf36"],

Cell[BoxData["1.024`"], "Output",
 CellChangeTimes->{
  3.973662196689954*^9, {3.973662615397954*^9, 3.973662630796021*^9}, 
   3.973676733330361*^9, 3.973676832068067*^9, 3.973677103090179*^9, 
   3.973677392057496*^9, 3.973767434100322*^9, 3.973767486333527*^9, 
   3.973768301308763*^9, 3.9737683620482807`*^9, 3.9738353258207808`*^9, 
   3.973849171537678*^9, 3.9739168113456306`*^9, 3.9739168653526382`*^9, 
   3.97391716938978*^9, 3.9739257832561398`*^9, 3.9739263486534367`*^9, 
   3.9741863469794817`*^9, 3.974263506994651*^9, 3.9742638368323793`*^9, 
   3.9743762965077477`*^9, 3.974377067182583*^9, 3.974534585883048*^9, 
   3.974534706282732*^9, 3.974535145332015*^9, 3.974535934548422*^9, 
   3.977200031422646*^9, 3.977977893051043*^9, 3.9779781790282593`*^9, 
   3.97797936288515*^9, 3.977979395759989*^9, {3.977980043730208*^9, 
   3.9779800671927156`*^9}, 3.978001953367334*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d9f3bd89-41c7-4da5-827f-d47425d5d9f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res60", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"VMU", "^", "2"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"analyticExpression", "[", 
          RowBox[{"param", ",", " ", "6", ",", "0", ",", " ", "scheme"}], 
          "]"}], ")"}], "/", 
        RowBox[{"analyticExpression", "[", 
         RowBox[{"param", ",", " ", "4", ",", "0", ",", " ", "scheme"}], 
         "]"}]}]}], "/.", 
      RowBox[{"InputRep", "[", "scheme", "]"}]}], "/.", 
     RowBox[{"Inputs", "[", "MZval", "]"}]}], "/.", 
    RowBox[{
     RowBox[{"Class", "[", "x_", "]"}], "->", "1"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.973767545230013*^9, 3.973767591407877*^9}, {
   3.9737683208475113`*^9, 3.9737683225775347`*^9}, {3.973768353910939*^9, 
   3.973768359343977*^9}, {3.977977851063746*^9, 3.977977851064056*^9}, 
   3.977979400528164*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"c7c2205e-8da8-4ee6-b654-0732402359ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "CHB"}], "-", 
  RowBox[{"1.120024049225126`", " ", "CHD"}], "-", 
  RowBox[{"1.8655015939152944`", " ", "CHWB"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.973767553925703*^9, 3.97376759168216*^9}, 
   3.9737683013339567`*^9, 3.9737683630670223`*^9, 3.973835334421906*^9, 
   3.973849171549858*^9, 3.973916811359963*^9, 3.973916865361308*^9, 
   3.973917169393627*^9, 3.973925783259839*^9, 3.9739263486553373`*^9, 
   3.9741863469849463`*^9, 3.974263506997054*^9, 3.974263836834591*^9, 
   3.974376296516214*^9, 3.974377067191905*^9, 3.97453458588769*^9, 
   3.9745347062877274`*^9, 3.974535145337822*^9, 3.974535934550499*^9, 
   3.977200031425437*^9, 3.9779779113840446`*^9, 3.9779781798893137`*^9, 
   3.977979362888198*^9, 3.977979401060939*^9, {3.977980043733707*^9, 
   3.9779800671947727`*^9}, 3.9780019540999107`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3a1fca0a-2b03-4903-92d5-8f1623b8a048"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ops60", "=", 
   RowBox[{"getOps", "[", " ", "res60", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "<=", 
    RowBox[{"Length", "[", "ops60", "]"}]}], ",", " ", 
   RowBox[{"ii", "++"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"op", "=", 
     RowBox[{"ops60", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"resRounded", "=", 
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"res60", ",", "op"}], "]"}], ",", "0.01"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"op", ",", " ", "\"\< \>\"", ",", " ", "resRounded"}], "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.973767667743561*^9, 3.973767718807947*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d76b8ab5-5111-413d-9d86-f278755313e7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"CHD", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.12`"}]}],
  SequenceForm[$CellContext`CHD, " ", -1.12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.978001954874557*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9ced9434-877d-4946-9357-3d06e3d4c65b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"CHB", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm[$CellContext`CHB, " ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.9780019548753967`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"91270cae-c4fa-4363-be52-9e83d83e948c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"CHWB", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.87`"}]}],
  SequenceForm[$CellContext`CHWB, " ", -1.87],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.9780019548767233`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"093bb68d-4daf-4397-beb6-7e3e31d669f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "0.5`"}]}],
  SequenceForm[
   $CellContext`CHl3[1, 1], " ", -0.5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.978001954877253*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b2cd2eb0-a7d4-4132-bd02-807c9acac201"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "0.5`"}]}],
  SequenceForm[
   $CellContext`CHl3[2, 2], " ", -0.5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.978001954877797*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eb9db854-506c-437f-9dce-430f01d5fab5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "0.5`"}],
  SequenceForm[
   $CellContext`Cll[1, 2, 2, 1], " ", 0.5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973767719202145*^9, 3.9737683013451777`*^9, 3.9737683653466883`*^9, 
   3.9738353351716433`*^9, 3.973849171563847*^9, 3.973916811368538*^9, 
   3.9739168653694696`*^9, 3.97391716940337*^9, 3.9739257832672358`*^9, 
   3.973926348661935*^9, 3.974186346991647*^9, 3.974263507004107*^9, 
   3.9742638368407707`*^9, 3.974376296525655*^9, 3.974377067200461*^9, 
   3.974534585894313*^9, 3.974534706293882*^9, 3.974535145341331*^9, 
   3.974535934558229*^9, 3.977200031436006*^9, 3.977977915036894*^9, 
   3.977978181621787*^9, 3.97797936289788*^9, 3.977979404426427*^9, {
   3.9779800437439337`*^9, 3.9779800672020483`*^9}, 3.978001954878315*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"edcc6b55-e8fb-4e2e-be7e-960180e7ce7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"res61", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"VMU", "^", "2"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"analyticExpression", "[", 
             RowBox[{"param", ",", " ", "6", ",", "0", ",", " ", "scheme"}], 
             "]"}], "+", 
            RowBox[{"analyticExpression", "[", 
             RowBox[{"param", ",", " ", "6", ",", "1", ",", " ", "scheme"}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"analyticExpression", "[", 
           RowBox[{"param", ",", "4", ",", "0", ",", "scheme"}], "]"}]}]}], "/.", 
        RowBox[{"InputRep", "[", "scheme", "]"}]}], "/.", 
       RowBox[{"Inputs", "[", "MZval", "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Class", "[", "x_", "]"}], "->", "1"}]}], "//", "Expand"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"res61", ",", 
      RowBox[{"CHu", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "]"}], ",", "0.001"}], "]"}], 
  RowBox[{"CHu", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"res61", ",", 
      RowBox[{"CHq1", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "]"}], ",", "0.001"}], "]"}], 
  RowBox[{"CHq1", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"res61", ",", 
      RowBox[{"CHq3", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "]"}], ",", "0.001"}], "]"}], 
  RowBox[{"CHq3", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.973594978342928*^9, 3.973595006091743*^9}, {
   3.973595038348872*^9, 3.973595047303944*^9}, {3.973767918678561*^9, 
   3.9737679773418903`*^9}, {3.973768036213223*^9, 3.973768060498399*^9}, {
   3.9737683257399483`*^9, 3.97376832841088*^9}, {3.973768369480266*^9, 
   3.9737683775053263`*^9}, {3.977977851064781*^9, 3.977977851065447*^9}, 
   3.977979409872292*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"a979c8d2-b040-4be0-8b24-4a1cdd0a5536"],

Cell[BoxData[
 RowBox[{"0.1`", " ", 
  RowBox[{"CHu", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9737677613623466`*^9, {3.973767922714594*^9, 3.973767977946486*^9}, {
   3.973768050955236*^9, 3.973768060997781*^9}, 3.973768301360894*^9, 
   3.9737683790708523`*^9, 3.973835360044909*^9, 3.973849171581685*^9, 
   3.973916811390197*^9, 3.973916865382855*^9, 3.973917169417656*^9, 
   3.973925783279912*^9, 3.97392634867273*^9, 3.974186347003437*^9, 
   3.974263507014941*^9, 3.974263836851617*^9, 3.974376296540009*^9, 
   3.9743770672136803`*^9, 3.974534585907733*^9, 3.974534706304988*^9, 
   3.97453514535401*^9, 3.974535934573395*^9, 3.977200031452507*^9, 
   3.977978185237093*^9, 3.9779793629107323`*^9, 3.977979410323188*^9, {
   3.977980043758449*^9, 3.977980067213146*^9}, 3.978001955725951*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d44cd366-d954-4347-8bfc-3a4a650364b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.085`"}], " ", 
  RowBox[{"CHq1", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9737677613623466`*^9, {3.973767922714594*^9, 3.973767977946486*^9}, {
   3.973768050955236*^9, 3.973768060997781*^9}, 3.973768301360894*^9, 
   3.9737683790708523`*^9, 3.973835360044909*^9, 3.973849171581685*^9, 
   3.973916811390197*^9, 3.973916865382855*^9, 3.973917169417656*^9, 
   3.973925783279912*^9, 3.97392634867273*^9, 3.974186347003437*^9, 
   3.974263507014941*^9, 3.974263836851617*^9, 3.974376296540009*^9, 
   3.9743770672136803`*^9, 3.974534585907733*^9, 3.974534706304988*^9, 
   3.97453514535401*^9, 3.974535934573395*^9, 3.977200031452507*^9, 
   3.977978185237093*^9, 3.9779793629107323`*^9, 3.977979410323188*^9, {
   3.977980043758449*^9, 3.977980067213146*^9}, 3.97800195572666*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"161000ab-3cec-4820-ae04-e8b6fe9d617a"],

Cell[BoxData[
 RowBox[{"0.05`", " ", 
  RowBox[{"CHq3", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9737677613623466`*^9, {3.973767922714594*^9, 3.973767977946486*^9}, {
   3.973768050955236*^9, 3.973768060997781*^9}, 3.973768301360894*^9, 
   3.9737683790708523`*^9, 3.973835360044909*^9, 3.973849171581685*^9, 
   3.973916811390197*^9, 3.973916865382855*^9, 3.973917169417656*^9, 
   3.973925783279912*^9, 3.97392634867273*^9, 3.974186347003437*^9, 
   3.974263507014941*^9, 3.974263836851617*^9, 3.974376296540009*^9, 
   3.9743770672136803`*^9, 3.974534585907733*^9, 3.974534706304988*^9, 
   3.97453514535401*^9, 3.974535934573395*^9, 3.977200031452507*^9, 
   3.977978185237093*^9, 3.9779793629107323`*^9, 3.977979410323188*^9, {
   3.977980043758449*^9, 3.977980067213146*^9}, 3.9780019557272587`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"1c62f36a-cb80-457c-bcd1-80fc320e5189"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"res61", ",", "0.05"}], "]"}], "/.", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "->", "0"}], "&"}], ",", "ops60"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9737683872812767`*^9, 3.9737683974176073`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"99689a36-fd6d-4b79-be09-c0bd5e63b98a"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0849515485343681`", " ", 
   RowBox[{"CHq1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.0502201334093834`", " ", 
   RowBox[{"CHq3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.09982956948067247`", " ", 
   RowBox[{"CHu", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.973768296306114*^9, 3.9737683013686457`*^9}, {
   3.973768381590146*^9, 3.9737683976275673`*^9}, 3.973835378234706*^9, 
   3.973849171589548*^9, 3.9739168113976173`*^9, 3.973916865389024*^9, 
   3.973917169426228*^9, 3.9739257832867937`*^9, 3.9739263486766777`*^9, 
   3.9741863470067463`*^9, 3.974263507017962*^9, 3.9742638368547688`*^9, 
   3.9743762965437183`*^9, 3.9743770672169113`*^9, 3.974534585911994*^9, 
   3.974534706308259*^9, 3.9745351453573523`*^9, 3.974535934576276*^9, 
   3.9772000314556513`*^9, 3.977978189440349*^9, 3.977979362914315*^9, 
   3.977979419322103*^9, {3.977980043762362*^9, 3.977980067218647*^9}, 
   3.978001957750668*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"eb0678e1-d526-440d-83be-8deeb664b197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ops60", "=", 
    RowBox[{"getOps", "[", " ", "res60", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"op", "=", "1"}], ",", 
   RowBox[{"op", "<=", 
    RowBox[{"Length", "[", "ops60", "]"}]}], ",", " ", 
   RowBox[{"op", "++"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"operator", "=", 
     RowBox[{"ops60", "[", 
      RowBox[{"[", "op", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ratio61", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"res61", ",", "operator"}], "]"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"res60", ",", "operator"}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"operator", ",", "\"\< \>\"", ",", "  ", 
      RowBox[{"Round", "[", 
       RowBox[{"ratio61", ",", "0.01"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9735943791908607`*^9, 3.9735943796177063`*^9}, {
  3.973594435745669*^9, 3.973594633552744*^9}, {3.973594804180211*^9, 
  3.973594818362974*^9}, {3.973594961394389*^9, 3.973594962084476*^9}, {
  3.973768069473032*^9, 3.9737680755840387`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"90a1279a-7977-449a-a12a-c5202a48bf73"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "CHD", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "1.05`"}],
  SequenceForm[$CellContext`CHD, " ", 1.05],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.97800195851481*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"94f168a2-7a2f-4d90-a312-61de18a8b90c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "CHB", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "1.04`"}],
  SequenceForm[$CellContext`CHB, " ", 1.04],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.978001958515648*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"2fb5e95b-5bc4-463a-a63c-e256e8ec1d16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "CHWB", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "1.03`"}],
  SequenceForm[$CellContext`CHWB, " ", 1.03],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.9780019585169573`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"7b141ab8-3fbb-4f16-ac58-a82961dfe591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "1.1`"}],
  SequenceForm[
   $CellContext`CHl3[1, 1], " ", 1.1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.97800195851762*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"ee99bc80-3e2b-403b-b34d-ba4249d0a76a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "1.1`"}],
  SequenceForm[
   $CellContext`CHl3[2, 2], " ", 1.1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.978001958518272*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"6707da56-8d8b-4b9b-915a-ecf3f430c77e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "1.08`"}],
  SequenceForm[
   $CellContext`Cll[1, 2, 2, 1], " ", 1.08],
  Editable->False]], "Print",
 CellChangeTimes->{{3.973594530915958*^9, 3.973594634032584*^9}, 
   3.9735948188480463`*^9, 3.973661700575884*^9, 3.9736768368733187`*^9, 
   3.973677106857964*^9, 3.973677395205288*^9, 3.973767785180047*^9, 
   3.9737679902950583`*^9, {3.973768064132588*^9, 3.973768076021207*^9}, 
   3.9737683013790092`*^9, 3.9737684058979816`*^9, 3.973835379370104*^9, 
   3.97384917160185*^9, 3.9739168114111032`*^9, 3.973916865401237*^9, 
   3.9739171694395123`*^9, 3.973925783294855*^9, 3.973926348682498*^9, 
   3.974186347012288*^9, 3.9742635070219297`*^9, 3.974263836860705*^9, 
   3.974376296551585*^9, 3.9743770672248917`*^9, 3.974534585919018*^9, 
   3.97453470631593*^9, 3.97453514536339*^9, 3.974535934584157*^9, 
   3.977200031465962*^9, 3.977978191539753*^9, 3.977979362923876*^9, 
   3.977979423158814*^9, {3.9779800437718353`*^9, 3.977980067224193*^9}, 
   3.9780019585188837`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"5beda390-9912-4deb-924a-d94f857fe66b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1244, 916},
WindowMargins->{{31, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{13, 16},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5db33c37-fe49-4b53-b291-49a3c9d50727"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 266, 6, 29, "Input",ExpressionUUID->"1c8a9f27-438a-44cd-8901-a4a57868ba96"],
Cell[845, 30, 485, 14, 87, "Print",ExpressionUUID->"a58ce7f9-633a-4d2a-a023-8a244f800acb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1367, 49, 509, 9, 66, "Section",ExpressionUUID->"688ef035-0ef2-48f6-bf03-8704d2d0018c"],
Cell[CellGroupData[{
Cell[1901, 62, 305, 5, 53, "Subsection",ExpressionUUID->"21d51710-9ed7-4d52-bf41-2e9588d9c5f6"],
Cell[CellGroupData[{
Cell[2231, 71, 665, 15, 111, "Input",ExpressionUUID->"0e3fc9c0-3d92-4383-b298-a3ba43469c1b"],
Cell[2899, 88, 755, 16, 151, "Print",ExpressionUUID->"b3d34fda-f031-4c7a-ace3-0d580aa29c4a"],
Cell[3657, 106, 13349, 252, 59, "Output",ExpressionUUID->"35b62b3e-3b2a-489a-b0c5-74b188a81535"],
Cell[17009, 360, 276, 4, 33, "Output",ExpressionUUID->"e31fbd4d-ccf4-48b7-b0f7-a660116f238f"]
}, Open  ]],
Cell[17300, 367, 740, 21, 70, "Input",ExpressionUUID->"9fbc8ff7-6bc7-4154-a9f4-299c676d7e48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18077, 393, 436, 6, 53, "Subsection",ExpressionUUID->"a5b7ff0c-dfe5-4db9-ab0b-b395163b5af7"],
Cell[18516, 401, 1453, 29, 361, "Text",ExpressionUUID->"aaa683c4-31bd-48d3-a844-09f820898cd8"],
Cell[19972, 432, 677, 17, 70, "Input",ExpressionUUID->"2d47407a-1d38-49c4-b77c-f50559fac804"],
Cell[20652, 451, 8898, 185, 580, "Input",ExpressionUUID->"07746a36-36ef-4a05-b02d-155fd971ddae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29587, 641, 623, 9, 53, "Subsection",ExpressionUUID->"0cc429c9-679c-4b7c-a10f-2cf5c156ab27"],
Cell[30213, 652, 180, 3, 33, "Text",ExpressionUUID->"7149230f-3a30-4827-a60f-626dcdae9f14"],
Cell[30396, 657, 309, 6, 49, "Input",ExpressionUUID->"727d6ffb-ec25-45c0-99d8-b9e489ef1595"],
Cell[CellGroupData[{
Cell[30730, 667, 635, 14, 29, "Input",ExpressionUUID->"5789f7f6-36a7-40a5-b9a7-e14bdf3ddfed"],
Cell[31368, 683, 1033, 15, 33, "Output",ExpressionUUID->"3120746c-0079-4106-a4e8-081fe01233e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32438, 703, 960, 23, 49, "Input",ExpressionUUID->"a046c78a-e1b2-4b37-9e66-895560cbdf36"],
Cell[33401, 728, 973, 14, 33, "Output",ExpressionUUID->"d9f3bd89-41c7-4da5-827f-d47425d5d9f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34411, 747, 1032, 26, 49, "Input",ExpressionUUID->"c7c2205e-8da8-4ee6-b654-0732402359ef"],
Cell[35446, 775, 1292, 27, 45, "Output",ExpressionUUID->"3a1fca0a-2b03-4903-92d5-8f1623b8a048"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36775, 807, 986, 24, 131, "Input",ExpressionUUID->"d76b8ab5-5111-413d-9d86-f278755313e7"],
Cell[CellGroupData[{
Cell[37786, 835, 981, 18, 23, "Print",ExpressionUUID->"9ced9434-877d-4946-9357-3d06e3d4c65b"],
Cell[38770, 855, 979, 18, 23, "Print",ExpressionUUID->"91270cae-c4fa-4363-be52-9e83d83e948c"],
Cell[39752, 875, 985, 18, 23, "Print",ExpressionUUID->"093bb68d-4daf-4397-beb6-7e3e31d669f9"],
Cell[40740, 895, 1049, 22, 23, "Print",ExpressionUUID->"b2cd2eb0-a7d4-4132-bd02-807c9acac201"],
Cell[41792, 919, 1049, 22, 23, "Print",ExpressionUUID->"eb9db854-506c-437f-9dce-430f01d5fab5"],
Cell[42844, 943, 1053, 21, 23, "Print",ExpressionUUID->"edcc6b55-e8fb-4e2e-be7e-960180e7ce7c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43946, 970, 2342, 61, 172, "Input",ExpressionUUID->"a979c8d2-b040-4be0-8b24-4a1cdd0a5536"],
Cell[46291, 1033, 917, 15, 33, "Output",ExpressionUUID->"d44cd366-d954-4347-8bfc-3a4a650364b4"],
Cell[47211, 1050, 937, 16, 33, "Output",ExpressionUUID->"161000ab-3cec-4820-ae04-e8b6fe9d617a"],
Cell[48151, 1068, 921, 15, 33, "Output",ExpressionUUID->"1c62f36a-cb80-457c-bcd1-80fc320e5189"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49109, 1088, 366, 9, 29, "Input",ExpressionUUID->"99689a36-fd6d-4b79-be09-c0bd5e63b98a"],
Cell[49478, 1099, 1143, 21, 33, "Output",ExpressionUUID->"eb0678e1-d526-440d-83be-8deeb664b197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50658, 1125, 1357, 32, 172, "Input",ExpressionUUID->"90a1279a-7977-449a-a12a-c5202a48bf73"],
Cell[CellGroupData[{
Cell[52040, 1161, 1181, 21, 23, "Print",ExpressionUUID->"94f168a2-7a2f-4d90-a312-61de18a8b90c"],
Cell[53224, 1184, 1182, 21, 23, "Print",ExpressionUUID->"2fb5e95b-5bc4-463a-a63c-e256e8ec1d16"],
Cell[54409, 1207, 1186, 21, 23, "Print",ExpressionUUID->"7b141ab8-3fbb-4f16-ac58-a82961dfe591"],
Cell[55598, 1230, 1246, 24, 23, "Print",ExpressionUUID->"ee99bc80-3e2b-403b-b34d-ba4249d0a76a"],
Cell[56847, 1256, 1247, 24, 23, "Print",ExpressionUUID->"6707da56-8d8b-4b9b-915a-ecf3f430c77e"],
Cell[58097, 1282, 1275, 24, 23, "Print",ExpressionUUID->"5beda390-9912-4deb-924a-d94f857fe66b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/g1_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*MZ*SW)/vev


==> anc/g2_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*MW)/vev


==> anc/g3_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
2*Sqrt[Alfas]*Sqrt[Pi]


==> anc/lambda_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MH2/(2*vev^2)


==> anc/muH2_40.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MH2/2

